Equivariant quantizations of the positive nilradical and covariant differential calculi

Consider a decomposition $\mathfrak{n} = \mathfrak{n}_1 \oplus \cdots \oplus \mathfrak{n}_r$ of the positive nilradical of a complex semisimple Lie algebra of rank $r$, where each $\mathfrak{n}_k$ is a module under an appropriate Levi factor. We show that this can be quantized as a finite-dimensional subspace $\mathfrak{n}^q_k = \mathfrak{n}^q_1 \oplus \cdots \oplus \mathfrak{n}^q_r$ of the positive part of the quantized enveloping algebra, where each $\mathfrak{n}^q_k$ is a module under the left adjoint action of a quantized Levi factor. Furthermore, we show that $\mathbb{C} \oplus \mathfrak{n}^q$ is a left coideal, with the possible exception of components corresponding to some exceptional Lie algebras. Finally we use these quantizations to construct covariant first-order differential calculi on quantum flag manifolds, compatible in a certain sense with the decomposition above, which coincide with those introduced by Heckenberger-Kolb in the irreducible case.

==> anc/Tensor_product_verification.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    267544,       8073]
NotebookOptionsPosition[    257684,       7750]
NotebookOutlinePosition[    258085,       7766]
CellTagsIndexPosition[    258042,       7763]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Setting", "Section",
 CellChangeTimes->{{3.9198236356225595`*^9, 3.919823643122528*^9}}],

Cell[TextData[{
 "We consider the simple Lie algebras where a simple root ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Alpha]", "s"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " appears in the highest root with coefficient at least three (these are \
exactly the exceptional ones).\nIf ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Alpha]", "s"], TraditionalForm]]],
 " is a simple root as above, we consider a subset of the form ",
 Cell[BoxData[
  FormBox[
   RowBox[{"S", "=", 
    RowBox[{"\[CapitalPi]", "\\", 
     RowBox[{"{", 
      SubscriptBox["\[Alpha]", "s"], "}"}]}]}], TraditionalForm]]],
 " together with the grading of the positive roots with respect to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Alpha]", "s"], TraditionalForm]]],
 ".\nThen we consider the simple components ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "1"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "3"], TraditionalForm]]],
 " of degrees one and three with respect to this grading.\nWe want to check \
that the simple component ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "3"], TraditionalForm]]],
 " appears with multiplicity 2 in the tensor product ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["V", "1"], 
    RowBox[{"\[TensorProduct]", "3"}]], TraditionalForm]]],
 "."
}], "Text",
 CellChangeTimes->{{3.919823655513154*^9, 3.9198238856576433`*^9}, {
  3.9224276171375136`*^9, 3.922427618559396*^9}, {3.9224276733562703`*^9, 
  3.9224277944035587`*^9}, {3.9233700245161233`*^9, 3.923370027581968*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "LieART`"}]], "Input",
 CellChangeTimes->{{3.9181009000725026`*^9, 3.918100902666254*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox["\<\"LieART 2.1.0\"\>", TraditionalForm]], "Print",
 CellChangeTimes->{3.918100903166237*^9, 3.918101490494745*^9, 
  3.919762594940016*^9, 3.9198239255186715`*^9, 3.9198452317224503`*^9, 
  3.920454222718599*^9, 3.922427838046999*^9, 3.923370208400531*^9}],

Cell[BoxData[
 FormBox["\<\"last revised 31 March 2022\"\>", TraditionalForm]], "Print",
 CellChangeTimes->{3.918100903166237*^9, 3.918101490494745*^9, 
  3.919762594940016*^9, 3.9198239255186715`*^9, 3.9198452317224503`*^9, 
  3.920454222718599*^9, 3.922427838046999*^9, 3.923370208406172*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Case ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["G", "2"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Section",
 CellChangeTimes->{{3.9198238977677994`*^9, 3.919823900627201*^9}, {
  3.9198243219852448`*^9, 3.91982432270399*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DynkinDiagram", "[", "G2", "]"}]], "Input",
 CellChangeTimes->{{3.9233702404513597`*^9, 3.9233702450156937`*^9}}],

Cell[BoxData[
 FormBox[
  GraphicsBox[
   NamespaceBox["NetworkGraphics",
    DynamicModuleBox[{Typeset`graph = HoldComplete[
      Graph[{1, 2}, {Null, 
        SparseArray[
        Automatic, {2, 2}, 0, {1, {{0, 1, 2}, {{2}, {1}}}, Pattern}]}, {
       EdgeShapeFunction -> {
         UndirectedEdge[2, 1] -> LieART`Private`tripleLine}, EdgeStyle -> {
          GrayLevel[0]}, VertexLabels -> {
          Placed["Name", Below]}, VertexSize -> {0.3}, 
        VertexStyle -> {1 -> GrayLevel[0], 2 -> GrayLevel[1]}, 
        VertexCoordinates -> {{2, 0}, {1, 0}}}]]}, 
     TagBox[GraphicsGroupBox[{
        {GrayLevel[0], Opacity[0.7], LineBox[{{2., 0.1}, {1., 0.1}}], 
         LineBox[{{2., 0.}, {1., 0.}}], LineBox[{{2., -0.1}, {1., -0.1}}]}, 
        {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
          {GrayLevel[0], DiskBox[{2., 0.}, 0.15]}, 
          InsetBox["1", Offset[{0, -2}, {2., -0.15}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          {GrayLevel[1], DiskBox[{1., 0.}, 0.15]}, 
          InsetBox["2", Offset[{0, -2}, {1., -0.15}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}}}],
      MouseAppearanceTag["NetworkGraphics"]],
     AllowKernelInitialization->False]],
   DefaultBaseStyle->{
    "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
   FormatType->TraditionalForm,
   FrameTicks->None], TraditionalForm]], "Output",
 CellChangeTimes->{3.9233702456083593`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AlphaBasis", "[", 
  RowBox[{"HighestRoot", "[", "G2", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9197631944251685`*^9, 3.919763195296651*^9}}],

Cell[BoxData[
 FormBox["\<\"(3, 2)\"\>", TraditionalForm]], "Output",
 CellChangeTimes->{3.919763195730526*^9, 3.919845232031577*^9, 
  3.920454223939432*^9, 3.9224278388282413`*^9, 3.923370208849083*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PositiveRoots", "[", "G2", "]"}]], "Input",
 CellChangeTimes->{{3.9198239360820413`*^9, 3.9198239400352106`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FormBox[
     TagBox[GridBox[{
        {"0", "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"3", 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "3"}], "2"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"2", 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.9198239406758013`*^9, 3.919845232053155*^9, 
  3.9204542239904375`*^9, 3.922427838859517*^9, 3.9233702088703375`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AlphaBasis", "[", 
  RowBox[{"PositiveRoots", "[", "G2", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.919824497178816*^9, 3.9198244981631927`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FormBox["\<\"(3, 2)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(3, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(2, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 0)\"\>",
     TraditionalForm]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.9198244985850625`*^9, 3.919845232074463*^9, 
  3.920454224054859*^9, 3.9224278388907623`*^9, 3.9233702088879876`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Case ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Alpha]", "1"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsection",
 CellChangeTimes->{{3.9198458306327357`*^9, 3.9198458383196826`*^9}}],

Cell[TextData[{
 "The semisimple part of the Levi factor is ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "1"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ".\nThe concrete identification is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     SubscriptBox["\[Alpha]", "2"], ")"}], "\[LeftRightArrow]", 
    RowBox[{"(", 
     SubscriptBox["\[Alpha]", "1"], ")"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "."
}], "Text",
 CellChangeTimes->{{3.919824029664419*^9, 3.919824055023828*^9}, {
  3.919824334282141*^9, 3.919824420464012*^9}, {3.919845857276966*^9, 
  3.919845896558426*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"Weight", "[", "G2", "]"}], "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"Weight", "[", "G2", "]"}], "[", 
    RowBox[{"0", ",", "1"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9198241105971746`*^9, 3.919824139398389*^9}, {
  3.9198242223703446`*^9, 3.9198242269172153`*^9}, {3.9198451908932457`*^9, 
  3.919845191328174*^9}, {3.922427831953281*^9, 3.9224278359376264`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AlphaBasis", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Lambda]", "[", "1", "]"}], ",", 
    RowBox[{"\[Lambda]", "[", "3", "]"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.9198241417197757`*^9, 3.9198241580725985`*^9}, 
   3.9198451977039323`*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FormBox["\<\"(1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(3, 2)\"\>",
     TraditionalForm]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9198241497510014`*^9, 3.9198241586194324`*^9}, 
   3.9198242282765565`*^9, 3.9198452321125703`*^9, 3.9204542240819225`*^9, 
   3.922427838906393*^9, 3.923370208926481*^9}]
}, Open  ]],

Cell[TextData[{
 "These correspond to the highest weights ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Lambda]", "1"], "=", 
    SubscriptBox["\[Omega]", "1"]}], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Lambda]", "3"], "=", 
    SubscriptBox["\[Omega]", "1"]}], TraditionalForm]]],
 "."
}], "Text",
 CellChangeTimes->{{3.919824183853834*^9, 3.9198242465890946`*^9}, {
  3.9224278662349224`*^9, 3.922427867016175*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"Irrep", "[", "A", "]"}], "[", "1", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9181023973393283`*^9, 3.9181024453073997`*^9}, {
  3.9181139809224586`*^9, 3.9181139820740075`*^9}, {3.919824273840895*^9, 
  3.919824279372154*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DecomposeProduct", "[", 
   RowBox[{
    RowBox[{"V", "[", "1", "]"}], ",", 
    RowBox[{"V", "[", "1", "]"}], ",", 
    RowBox[{"V", "[", "1", "]"}]}], "]"}], "//", "StandardForm"}]], "Input",
 CellChangeTimes->{{3.918114003682579*^9, 3.9181140045218487`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{
   TagBox[
    RowBox[{"2", "\<\"(1)\"\>"}],
    DisplayForm], "+", "\<\"(3)\"\>"}],
  DisplayForm]], "Output",
 CellChangeTimes->{3.9181140049598875`*^9, 3.9197625957167096`*^9, 
  3.919824282512738*^9, 3.919845232148075*^9, 3.9204542241528606`*^9, 
  3.9224278389532404`*^9, 3.9233702089776697`*^9}]
}, Open  ]],

Cell[TextData[{
 "We see that ",
 Cell[BoxData[
  FormBox[
   RowBox[{"V", "(", 
    SubscriptBox["\[Omega]", "1"], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " appears with multiplicity two."
}], "Text",
 CellChangeTimes->{{3.9198242897002645`*^9, 3.9198243029190273`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Case ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "4"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Section",
 CellChangeTimes->{{3.9198238977677994`*^9, 3.919823900627201*^9}, {
  3.9198243172508955`*^9, 3.9198243186415205`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DynkinDiagram", "[", "F4", "]"}]], "Input",
 CellChangeTimes->{{3.9233702522681365`*^9, 3.9233702567614336`*^9}}],

Cell[BoxData[
 FormBox[
  GraphicsBox[
   NamespaceBox["NetworkGraphics",
    DynamicModuleBox[{Typeset`graph = HoldComplete[
      Graph[{1, 2, 3, 4}, {Null, 
        SparseArray[
        Automatic, {4, 4}, 0, {
         1, {{0, 1, 3, 5, 6}, {{2}, {1}, {3}, {2}, {4}, {3}}}, Pattern}]}, {
       EdgeShapeFunction -> {
         UndirectedEdge[2, 3] -> LieART`Private`doubleLine}, EdgeStyle -> {
          GrayLevel[0]}, VertexLabels -> {
          Placed["Name", Below]}, VertexSize -> {0.3}, 
        VertexStyle -> {
         1 -> GrayLevel[1], 2 -> GrayLevel[1], 3 -> GrayLevel[0], 4 -> 
          GrayLevel[0]}, 
        VertexCoordinates -> {{1, 0}, {2, 0}, {3, 0}, {4, 0}}}]]}, 
     TagBox[GraphicsGroupBox[{
        {GrayLevel[0], Opacity[0.7], 
         LineBox[{{1., 0.}, {2., 0.}}], {LineBox[{{2., 0.1}, {3., 0.1}}], 
          LineBox[{{2., -0.1}, {3., -0.1}}]}, LineBox[{{3., 0.}, {4., 0.}}]}, 
        {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
          {GrayLevel[1], DiskBox[{1., 0.}, 0.15]}, 
          InsetBox["1", Offset[{0, -2}, {1., -0.15}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          {GrayLevel[1], DiskBox[{2., 0.}, 0.15]}, 
          InsetBox["2", Offset[{0, -2}, {2., -0.15}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          {GrayLevel[0], DiskBox[{3., 0.}, 0.15]}, 
          InsetBox["3", Offset[{0, -2}, {3., -0.15}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          {GrayLevel[0], DiskBox[{4., 0.}, 0.15]}, 
          InsetBox["4", Offset[{0, -2}, {4., -0.15}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}}}],
      MouseAppearanceTag["NetworkGraphics"]],
     AllowKernelInitialization->False]],
   DefaultBaseStyle->{
    "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
   FormatType->TraditionalForm,
   FrameTicks->None], TraditionalForm]], "Output",
 CellChangeTimes->{3.923370257187357*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AlphaBasis", "[", 
  RowBox[{"HighestRoot", "[", "F4", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9197631944251685`*^9, 3.919763195296651*^9}, {
  3.9198243277821207`*^9, 3.9198243285477705`*^9}}],

Cell[BoxData[
 FormBox["\<\"(2, 3, 4, 2)\"\>", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.919763195730526*^9, 3.919824329266482*^9, {3.9198245401271725`*^9, 
   3.919824572579915*^9}, 3.9198246379301786`*^9, 3.9198249254744906`*^9, 
   3.9198452321682568`*^9, 3.920454224181819*^9, 3.9224278390001516`*^9, 
   3.9233702090350113`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PositiveRoots", "[", "F4", "]"}]], "Input",
 CellChangeTimes->{{3.9198239360820413`*^9, 3.9198239400352106`*^9}, {
  3.91982442469878*^9, 3.919824425448794*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FormBox[
     TagBox[GridBox[{
        {"1", "0", "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "1", "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", 
         RowBox[{"-", "1"}], "2", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", "0", "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", "1", 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "1", 
         RowBox[{"-", "2"}], "2"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "1", 
         RowBox[{"-", "1"}], "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", 
         RowBox[{"-", "1"}], "0", "2"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "0", "0", "2"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "1", "0", 
         RowBox[{"-", "2"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", 
         RowBox[{"-", "1"}], "1", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "0", "1", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", 
         RowBox[{"-", "1"}], "2", 
         RowBox[{"-", "2"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", "0", 
         RowBox[{"-", "1"}], "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "0", "2", 
         RowBox[{"-", "2"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", "0", "0", 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "1", "0", 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", 
         RowBox[{"-", "1"}], "1", "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", "1", 
         RowBox[{"-", "2"}], "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "2", 
         RowBox[{"-", "2"}], "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", 
         RowBox[{"-", "1"}], "2", 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", 
         RowBox[{"-", "1"}], "2"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"2", 
         RowBox[{"-", "1"}], "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9198239406758013`*^9, 3.9198244259019055`*^9, {3.9198245402053275`*^9, 
   3.9198245726580124`*^9}, 3.919824638023917*^9, 3.91982492555262*^9, 
   3.919845232199836*^9, 3.9204542242204885`*^9, 3.922427839015764*^9, 
   3.9233702090876784`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AlphaBasis", "[", 
  RowBox[{"PositiveRoots", "[", "F4", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9198244853407235`*^9, 3.919824487371976*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FormBox["\<\"(2, 3, 4, 2)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 3, 4, 2)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 4, 2)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 3, 2)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 3, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 2, 2)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 2, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 2, 2)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 2, 2)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 2, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 2, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 2, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 2, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 2, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 1, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 1, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 0, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 0, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 1, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 0, 0, 0)\"\>",
     TraditionalForm]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9198244877313433`*^9, {3.919824540220925*^9, 3.9198245726892624`*^9}, 
   3.9198246380395155`*^9, 3.9198249255682163`*^9, 3.919845232224592*^9, 
   3.920454224241622*^9, 3.9224278390470157`*^9, 3.923370209104933*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Case ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Alpha]", "2"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsection",
 CellChangeTimes->{{3.9198452925301666`*^9, 3.9198453027862177`*^9}}],

Cell[TextData[{
 "The semisimple part of the Levi factor is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["A", "1"], "\[CirclePlus]", 
    SubscriptBox["A", "2"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ".\nThe concrete identification is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      SubscriptBox["\[Alpha]", "1"], ")"}], "\[Union]", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Alpha]", "3"], ",", 
       SubscriptBox["\[Alpha]", "4"]}], ")"}]}], "\[LeftRightArrow]", 
    RowBox[{
     RowBox[{"(", 
      SubscriptBox["\[Alpha]", "1"], ")"}], "\[Union]", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Alpha]", "1"], ",", 
       SubscriptBox["\[Alpha]", "2"]}], ")"}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "."
}], "Text",
 CellChangeTimes->{{3.919824029664419*^9, 3.919824055023828*^9}, {
   3.919824334282141*^9, 3.9198243968389883`*^9}, {3.9198453625378942`*^9, 
   3.9198453680394278`*^9}, {3.919845401910879*^9, 3.919845488746355*^9}, 
   3.9198458758548985`*^9, {3.919845921282403*^9, 3.9198459485211773`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"Weight", "[", "F4", "]"}], "[", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"Weight", "[", "F4", "]"}], "[", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9198241105971746`*^9, 3.919824139398389*^9}, {
  3.9198242223703446`*^9, 3.9198242269172153`*^9}, {3.919824448589446*^9, 
  3.919824471011323*^9}, {3.919824532866772*^9, 3.919824569916012*^9}, {
  3.919824632689816*^9, 3.9198246351117*^9}, {3.9198452004875107`*^9, 
  3.9198452007879095`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AlphaBasis", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Lambda]", "[", "1", "]"}], ",", 
    RowBox[{"\[Lambda]", "[", "3", "]"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.9198241417197757`*^9, 3.9198241580725985`*^9}, 
   3.9198452024160347`*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FormBox["\<\"(1, 1, 2, 2)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(2, 3, 4, 2)\"\>",
     TraditionalForm]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9198241497510014`*^9, 3.9198241586194324`*^9}, 
   3.9198242282765565`*^9, {3.9198245407990737`*^9, 3.9198245727205143`*^9}, 
   3.9198246380707893`*^9, 3.9198249255994673`*^9, 3.9198452322570443`*^9, 
   3.920454224280802*^9, 3.9224278390782394`*^9, 3.9233702091541557`*^9}]
}, Open  ]],

Cell[TextData[{
 "These correspond to the highest weights ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Lambda]", "1"], "=", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Omega]", "1"], ",", 
      RowBox[{"2", 
       SubscriptBox["\[Omega]", "2"]}]}], ")"}]}], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Lambda]", "3"], "=", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Omega]", "1"], ",", "0"}], ")"}]}], TraditionalForm]]],
 "."
}], "Text",
 CellChangeTimes->{{3.919824183853834*^9, 3.9198242465890946`*^9}, {
  3.9198248675113597`*^9, 3.919824894198861*^9}, {3.922427880109897*^9, 
  3.922427881109923*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "1", "]"}], "=", 
   RowBox[{"ProductIrrep", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Irrep", "[", "A", "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Irrep", "[", "A", "]"}], "[", 
      RowBox[{"0", ",", "2"}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9181023973393283`*^9, 3.9181024453073997`*^9}, {
   3.9181139809224586`*^9, 3.9181139820740075`*^9}, {3.919824273840895*^9, 
   3.919824279372154*^9}, 3.9198248550859213`*^9, {3.9198249044019856`*^9, 
   3.919824918714486*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DecomposeProduct", "[", 
   RowBox[{
    RowBox[{"V", "[", "1", "]"}], ",", 
    RowBox[{"V", "[", "1", "]"}], ",", 
    RowBox[{"V", "[", "1", "]"}]}], "]"}], "//", "StandardForm"}]], "Input",
 CellChangeTimes->{{3.918114003682579*^9, 3.9181140045218487`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(1)\"\>", ",", "\<\"(00)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"(", "\<\"(3)\"\>", ",", "\<\"(00)\"\>", ")"}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"4", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(1)\"\>", ",", "\<\"(11)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(3)\"\>", ",", "\<\"(11)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(1)\"\>", ",", "\<\"(30)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(1)\"\>", ",", "\<\"(03)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"(", "\<\"(3)\"\>", ",", "\<\"(30)\"\>", ")"}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"(", "\<\"(3)\"\>", ",", "\<\"(03)\"\>", ")"}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"6", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(1)\"\>", ",", "\<\"(22)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(1)\"\>", ",", "\<\"(06)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"3", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(3)\"\>", ",", "\<\"(22)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"(", "\<\"(3)\"\>", ",", "\<\"(06)\"\>", ")"}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"4", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(1)\"\>", ",", "\<\"(14)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(3)\"\>", ",", "\<\"(14)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm]}],
  DisplayForm]], "Output",
 CellChangeTimes->{
  3.9181140049598875`*^9, 3.9197625957167096`*^9, 3.919824282512738*^9, {
   3.9198245408302984`*^9, 3.919824572751762*^9}, 3.9198246380864162`*^9, 
   3.919824925865117*^9, 3.9198452322973013`*^9, 3.9204542243519382`*^9, 
   3.922427839140766*^9, 3.9233702092218456`*^9}]
}, Open  ]],

Cell[TextData[{
 "We see that ",
 Cell[BoxData[
  FormBox[
   RowBox[{"V", "(", 
    RowBox[{
     SubscriptBox["\[Omega]", "1"], ",", "0"}], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " appears with multiplicity two."
}], "Text",
 CellChangeTimes->{{3.9198242897002645`*^9, 3.9198243029190273`*^9}, {
  3.9198249312713757`*^9, 3.9198249315213785`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Case ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Alpha]", "3"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsection",
 CellChangeTimes->{{3.9198452925301666`*^9, 3.9198453027862177`*^9}, {
  3.919845371474526*^9, 3.9198453715925007`*^9}}],

Cell[TextData[{
 "The semisimple part of the Levi factor is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["A", "2"], "\[CirclePlus]", 
    SubscriptBox["A", "1"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ".\nThe concrete identification is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Alpha]", "1"], ",", 
       SubscriptBox["\[Alpha]", "2"]}], ")"}], "\[Union]", 
     RowBox[{"(", 
      SubscriptBox["\[Alpha]", "4"], ")"}]}], "\[LeftRightArrow]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Alpha]", "1"], ",", 
       SubscriptBox["\[Alpha]", "2"]}], ")"}], "\[Union]", 
     RowBox[{"(", 
      SubscriptBox["\[Alpha]", "1"], ")"}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "."
}], "Text",
 CellChangeTimes->{{3.919824029664419*^9, 3.919824055023828*^9}, {
   3.919824334282141*^9, 3.9198243968389883`*^9}, {3.9198453625378942`*^9, 
   3.9198453680394278`*^9}, {3.919845401910879*^9, 3.919845488746355*^9}, 
   3.9198458758548985`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"Weight", "[", "F4", "]"}], "[", 
    RowBox[{"1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"Weight", "[", "F4", "]"}], "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9198241105971746`*^9, 3.919824139398389*^9}, {
  3.9198242223703446`*^9, 3.9198242269172153`*^9}, {3.919824448589446*^9, 
  3.919824471011323*^9}, {3.919824532866772*^9, 3.919824569916012*^9}, {
  3.919824632689816*^9, 3.9198246351117*^9}, {3.9198452004875107`*^9, 
  3.9198452007879095`*^9}, {3.919845513492216*^9, 3.91984553601816*^9}, {
  3.9198455962125807`*^9, 3.919845597526112*^9}, {3.9198457443076086`*^9, 
  3.919845747416567*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AlphaBasis", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Lambda]", "[", "1", "]"}], ",", 
    RowBox[{"\[Lambda]", "[", "3", "]"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.9198241417197757`*^9, 3.9198241580725985`*^9}, 
   3.9198452024160347`*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FormBox["\<\"(1, 1, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 3, 2)\"\>",
     TraditionalForm]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9198241497510014`*^9, 3.9198241586194324`*^9}, 
   3.9198242282765565`*^9, {3.9198245407990737`*^9, 3.9198245727205143`*^9}, 
   3.9198246380707893`*^9, 3.9198249255994673`*^9, 3.9198452322570443`*^9, 
   3.9198455399316854`*^9, 3.919845599308669*^9, 3.9198456401647506`*^9, {
   3.919845750184411*^9, 3.9198457705680914`*^9}, 3.920454224390457*^9, 
   3.9224278391720257`*^9, 3.9233702092696085`*^9}]
}, Open  ]],

Cell[TextData[{
 "These correspond to the highest weights ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Lambda]", "1"], "=", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Omega]", "1"], ",", 
      SubscriptBox["\[Omega]", "1"]}], ")"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Lambda]", "3"], "=", 
    RowBox[{"(", 
     RowBox[{"0", ",", 
      SubscriptBox["\[Omega]", "1"]}], ")"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "."
}], "Text",
 CellChangeTimes->{{3.919824183853834*^9, 3.9198242465890946`*^9}, {
   3.9198248675113597`*^9, 3.919824894198861*^9}, 3.919845552199423*^9, {
   3.919845619919207*^9, 3.9198456247412777`*^9}, {3.9198457581195316`*^9, 
   3.9198457638185177`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "1", "]"}], "=", 
   RowBox[{"ProductIrrep", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Irrep", "[", "A", "]"}], "[", 
      RowBox[{"1", ",", "0"}], "]"}], ",", 
     RowBox[{
      RowBox[{"Irrep", "[", "A", "]"}], "[", "1", "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9181023973393283`*^9, 3.9181024453073997`*^9}, {
   3.9181139809224586`*^9, 3.9181139820740075`*^9}, {3.919824273840895*^9, 
   3.919824279372154*^9}, 3.9198248550859213`*^9, {3.9198249044019856`*^9, 
   3.919824918714486*^9}, {3.919845633759691*^9, 3.9198456374064255`*^9}, {
   3.9198457679261527`*^9, 3.919845768021144*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DecomposeProduct", "[", 
   RowBox[{
    RowBox[{"V", "[", "1", "]"}], ",", 
    RowBox[{"V", "[", "1", "]"}], ",", 
    RowBox[{"V", "[", "1", "]"}]}], "]"}], "//", "StandardForm"}]], "Input",
 CellChangeTimes->{{3.918114003682579*^9, 3.9181140045218487`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(00)\"\>", ",", "\<\"(1)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"(", "\<\"(00)\"\>", ",", "\<\"(3)\"\>", ")"}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"4", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(11)\"\>", ",", "\<\"(1)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(30)\"\>", ",", "\<\"(1)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(11)\"\>", ",", "\<\"(3)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"(", "\<\"(30)\"\>", ",", "\<\"(3)\"\>", ")"}],
    DisplayForm]}],
  DisplayForm]], "Output",
 CellChangeTimes->{
  3.9181140049598875`*^9, 3.9197625957167096`*^9, 3.919824282512738*^9, {
   3.9198245408302984`*^9, 3.919824572751762*^9}, 3.9198246380864162`*^9, 
   3.919824925865117*^9, 3.9198452322973013`*^9, 3.919845640201275*^9, 
   3.9198457706010537`*^9, 3.9204542244269595`*^9, 3.922427839218877*^9, 
   3.9233702093059425`*^9}]
}, Open  ]],

Cell[TextData[{
 "We see that ",
 Cell[BoxData[
  FormBox[
   RowBox[{"V", "(", 
    RowBox[{"0", ",", 
     SubscriptBox["\[Omega]", "1"]}], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " appears with multiplicity two."
}], "Text",
 CellChangeTimes->{{3.9198242897002645`*^9, 3.9198243029190273`*^9}, {
  3.9198249312713757`*^9, 3.9198249315213785`*^9}, {3.9198456469982185`*^9, 
  3.9198456528575115`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Case ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["E", "6"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Section",
 CellChangeTimes->{{3.9198238977677994`*^9, 3.919823900627201*^9}, {
  3.9198243172508955`*^9, 3.9198243186415205`*^9}, {3.919824964830592*^9, 
  3.9198249680649614`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DynkinDiagram", "[", "E6", "]"}]], "Input",
 CellChangeTimes->{{3.9233702619208765`*^9, 3.9233702666680956`*^9}}],

Cell[BoxData[
 FormBox[
  GraphicsBox[
   NamespaceBox["NetworkGraphics",
    DynamicModuleBox[{Typeset`graph = HoldComplete[
      Graph[{1, 2, 3, 4, 5, 6}, {Null, 
        SparseArray[
        Automatic, {6, 6}, 0, {
         1, {{0, 1, 3, 6, 8, 9, 10}, {{2}, {1}, {3}, {2}, {4}, {6}, {3}, {
           5}, {4}, {3}}}, Pattern}]}, {EdgeStyle -> {
          GrayLevel[0]}, VertexLabels -> {
          Placed["Name", Below], 6 -> Placed["Name", After]}, 
        VertexSize -> {0.3}, 
        VertexStyle -> {
         6 -> GrayLevel[1], 1 -> GrayLevel[1], 2 -> GrayLevel[1], 3 -> 
          GrayLevel[1], 4 -> GrayLevel[1], 5 -> GrayLevel[1]}, 
        VertexCoordinates -> {{1, 0}, {2, 0}, {3, 0}, {4, 0}, {5, 0}, {3, 
         1}}}]]}, 
     TagBox[GraphicsGroupBox[{
        {GrayLevel[0], Opacity[0.7], 
         {Arrowheads[0.], ArrowBox[{{1., 0.}, {2., 0.}}, 0.15]}, 
         {Arrowheads[0.], ArrowBox[{{2., 0.}, {3., 0.}}, 0.15]}, 
         {Arrowheads[0.], ArrowBox[{{3., 0.}, {4., 0.}}, 0.15]}, 
         {Arrowheads[0.], ArrowBox[{{3., 0.}, {3., 1.}}, 0.15]}, 
         {Arrowheads[0.], ArrowBox[{{4., 0.}, {5., 0.}}, 0.15]}}, 
        {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
          {GrayLevel[1], DiskBox[{1., 0.}, 0.15]}, 
          InsetBox["1", Offset[{0, -2}, {1., -0.15}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          {GrayLevel[1], DiskBox[{2., 0.}, 0.15]}, 
          InsetBox["2", Offset[{0, -2}, {2., -0.15}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          {GrayLevel[1], DiskBox[{3., 0.}, 0.15]}, 
          InsetBox["3", Offset[{0, -2}, {3., -0.15}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          {GrayLevel[1], DiskBox[{4., 0.}, 0.15]}, 
          InsetBox["4", Offset[{0, -2}, {4., -0.15}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          {GrayLevel[1], DiskBox[{5., 0.}, 0.15]}, 
          InsetBox["5", Offset[{0, -2}, {5., -0.15}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          {GrayLevel[1], DiskBox[{3., 1.}, 0.15]}, 
          InsetBox["6", Offset[{2, 0}, {3.15, 1.}], ImageScaled[{0, 0.5}],
           BaseStyle->"Graphics"]}}}],
      MouseAppearanceTag["NetworkGraphics"]],
     AllowKernelInitialization->False]],
   DefaultBaseStyle->{
    "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
   FormatType->TraditionalForm,
   FrameTicks->None], TraditionalForm]], "Output",
 CellChangeTimes->{3.923370267130071*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AlphaBasis", "[", 
  RowBox[{"HighestRoot", "[", "E6", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9197631944251685`*^9, 3.919763195296651*^9}, {
  3.9198243277821207`*^9, 3.9198243285477705`*^9}, {3.91982497006496*^9, 
  3.9198249710180817`*^9}}],

Cell[BoxData[
 FormBox["\<\"(1, 2, 3, 2, 1, 2)\"\>", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.919763195730526*^9, 3.919824329266482*^9, {3.9198245401271725`*^9, 
   3.919824572579915*^9}, 3.9198246379301786`*^9, 3.9198249254744906`*^9, 
   3.9198249716430483`*^9, 3.919825142493377*^9, 3.919825213930865*^9, 
   3.9198452323177733`*^9, 3.920454224449685*^9, 3.9224278392657394`*^9, 
   3.9233702093804665`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PositiveRoots", "[", "E6", "]"}]], "Input",
 CellChangeTimes->{{3.9198239360820413`*^9, 3.9198239400352106`*^9}, {
  3.91982442469878*^9, 3.919824425448794*^9}, {3.919825049204071*^9, 
  3.9198250500477915`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FormBox[
     TagBox[GridBox[{
        {"0", "0", "0", "0", "0", "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", "1", "0", "0", 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "1", 
         RowBox[{"-", "1"}], "1", "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "1", "0", 
         RowBox[{"-", "1"}], "1", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", 
         RowBox[{"-", "1"}], "0", "1", "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "0", "0", "1", "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "1", "0", "0", 
         RowBox[{"-", "1"}], "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "1", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "0", "1", 
         RowBox[{"-", "1"}], "1", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", 
         RowBox[{"-", "1"}], "1", "0", 
         RowBox[{"-", "1"}], "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", "0", 
         RowBox[{"-", "1"}], "0", "1", "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "0", "1", "0", 
         RowBox[{"-", "1"}], "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "0", "1", "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", "0", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", "0", "0", "0", "1", 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "1", "0", "0", "1", 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", 
         RowBox[{"-", "1"}], "0", "0", "1", "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", "0", "0", 
         RowBox[{"-", "1"}], "0", "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", "0", "0", "1", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "1", "0", 
         RowBox[{"-", "1"}], "0", "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "1", "0", "1", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", 
         RowBox[{"-", "1"}], "0", "1", 
         RowBox[{"-", "1"}], "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", 
         RowBox[{"-", "1"}], "1", "0", "1", 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", "0", "1", 
         RowBox[{"-", "1"}], "0", 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "1", "1", 
         RowBox[{"-", "1"}], "0", 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "0", "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", 
         RowBox[{"-", "1"}], "1", "1", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", 
         RowBox[{"-", "1"}], "1", "1", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", "1", 
         RowBox[{"-", "1"}], "0", "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "2", 
         RowBox[{"-", "1"}], "0", "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", 
         RowBox[{"-", "1"}], "2", 
         RowBox[{"-", "1"}], "0", 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", 
         RowBox[{"-", "1"}], "0", "0", "2"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", 
         RowBox[{"-", "1"}], "2", 
         RowBox[{"-", "1"}], "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", "0", 
         RowBox[{"-", "1"}], "2", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"2", 
         RowBox[{"-", "1"}], "0", "0", "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9198239406758013`*^9, 3.9198244259019055`*^9, {3.9198245402053275`*^9, 
   3.9198245726580124`*^9}, 3.919824638023917*^9, 3.91982492555262*^9, 
   3.919825050625905*^9, 3.9198251425871277`*^9, 3.9198252140246277`*^9, 
   3.9198452323826876`*^9, 3.9204542245030727`*^9, 3.922427839343865*^9, 
   3.923370209521399*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AlphaBasis", "[", 
  RowBox[{"PositiveRoots", "[", "E6", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9198244853407235`*^9, 3.919824487371976*^9}, {
  3.9198250558290653`*^9, 3.9198250567513924`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FormBox["\<\"(1, 2, 3, 2, 1, 2)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 3, 2, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 2, 2, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 2, 1, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 2, 2, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 2, 2, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 2, 1, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 2, 1, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 2, 1, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 2, 1, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 1, 1, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 2, 1, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 1, 1, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 1, 1, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 1, 1, 1, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 1, 1, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 1, 1, 1, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 1, 1, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 1, 0, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 1, 1, 0, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 1, 0, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 1, 1, 0, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 1, 1, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 1, 1, 1, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 1, 0, 0, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 1, 0, 0, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 1, 0, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 1, 1, 0, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 0, 1, 1, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 0, 0, 0, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 0, 0, 0, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 1, 0, 0, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 0, 0, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 0, 1, 0, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 0, 0, 1, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 0, 0, 0, 0, 0)\"\>",
     TraditionalForm]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9198244877313433`*^9, {3.919824540220925*^9, 3.9198245726892624`*^9}, 
   3.9198246380395155`*^9, 3.9198249255682163`*^9, 3.919825057438877*^9, 
   3.919825142602725*^9, 3.919825214040225*^9, 3.9198452324092617`*^9, 
   3.9204542245323133`*^9, 3.9224278393751416`*^9, 3.9233702095550137`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Case ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Alpha]", "3"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsection",
 CellChangeTimes->{{3.9198459604548984`*^9, 3.91984597078524*^9}}],

Cell[TextData[{
 "The semisimple part of the Levi factor is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["A", "2"], "\[CirclePlus]", 
    SubscriptBox["A", "2"], "\[CirclePlus]", 
    SubscriptBox["A", "1"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ".\nThe concrete identification is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Alpha]", "1"], ",", 
       SubscriptBox["\[Alpha]", "2"]}], ")"}], "\[Union]", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Alpha]", "4"], ",", 
       SubscriptBox["\[Alpha]", "5"]}], ")"}], "\[Union]", 
     RowBox[{"(", 
      SubscriptBox["\[Alpha]", "6"], ")"}]}], "\[LeftRightArrow]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Alpha]", "1"], ",", 
       SubscriptBox["\[Alpha]", "2"]}], ")"}], "\[Union]", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Alpha]", "1"], ",", 
       SubscriptBox["\[Alpha]", "2"]}], ")"}], "\[Union]", 
     RowBox[{"(", 
      SubscriptBox["\[Alpha]", "1"], ")"}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "."
}], "Text",
 CellChangeTimes->{{3.919824029664419*^9, 3.919824055023828*^9}, {
   3.919824334282141*^9, 3.9198243968389883`*^9}, {3.9198453625378942`*^9, 
   3.9198453680394278`*^9}, {3.919845401910879*^9, 3.919845488746355*^9}, 
   3.9198458758548985`*^9, {3.919845921282403*^9, 3.9198460283987675`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"Weight", "[", "E6", "]"}], "[", 
    RowBox[{"1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"Weight", "[", "E6", "]"}], "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9198241105971746`*^9, 3.919824139398389*^9}, {
  3.9198242223703446`*^9, 3.9198242269172153`*^9}, {3.919824448589446*^9, 
  3.919824471011323*^9}, {3.919824532866772*^9, 3.919824569916012*^9}, {
  3.919824632689816*^9, 3.9198246351117*^9}, {3.919825064579525*^9, 
  3.9198250842670145`*^9}, {3.919825115470139*^9, 3.9198251388607635`*^9}, {
  3.919845205367027*^9, 3.919845205657516*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AlphaBasis", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Lambda]", "[", "1", "]"}], ",", 
    RowBox[{"\[Lambda]", "[", "3", "]"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.9198241417197757`*^9, 3.9198241580725985`*^9}, 
   3.9198452077604074`*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FormBox["\<\"(1, 1, 1, 1, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 3, 2, 1, 2)\"\>",
     TraditionalForm]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9198241497510014`*^9, 3.9198241586194324`*^9}, 
   3.9198242282765565`*^9, {3.9198245407990737`*^9, 3.9198245727205143`*^9}, 
   3.9198246380707893`*^9, 3.9198249255994673`*^9, 3.919825142633977*^9, 
   3.919825214071499*^9, 3.9198452324458327`*^9, 3.920454224572353*^9, 
   3.922427839406395*^9, 3.9233702095968943`*^9}]
}, Open  ]],

Cell[TextData[{
 "These correspond to the highest weights ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Lambda]", "1"], "=", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Omega]", "1"], ",", 
      SubscriptBox["\[Omega]", "2"], ",", 
      SubscriptBox["\[Omega]", "1"]}], ")"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Lambda]", "3"], "=", 
    RowBox[{"(", 
     RowBox[{"0", ",", "0", ",", 
      SubscriptBox["\[Omega]", "1"]}], ")"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "."
}], "Text",
 CellChangeTimes->{{3.919824183853834*^9, 3.9198242465890946`*^9}, {
  3.9198248675113597`*^9, 3.919824894198861*^9}, {3.9198251613527775`*^9, 
  3.919825187837101*^9}, {3.919846035843543*^9, 3.919846036759165*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "1", "]"}], "=", 
   RowBox[{"ProductIrrep", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Irrep", "[", "A", "]"}], "[", 
      RowBox[{"1", ",", "0"}], "]"}], ",", 
     RowBox[{
      RowBox[{"Irrep", "[", "A", "]"}], "[", 
      RowBox[{"0", ",", "1"}], "]"}], ",", 
     RowBox[{
      RowBox[{"Irrep", "[", "A", "]"}], "[", "1", "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9181023973393283`*^9, 3.9181024453073997`*^9}, {
   3.9181139809224586`*^9, 3.9181139820740075`*^9}, {3.919824273840895*^9, 
   3.919824279372154*^9}, 3.9198248550859213`*^9, {3.9198249044019856`*^9, 
   3.919824918714486*^9}, {3.9198251934621367`*^9, 3.9198252099308643`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DecomposeProduct", "[", 
   RowBox[{
    RowBox[{"V", "[", "1", "]"}], ",", 
    RowBox[{"V", "[", "1", "]"}], ",", 
    RowBox[{"V", "[", "1", "]"}]}], "]"}], "//", "StandardForm"}]], "Input",
 CellChangeTimes->{{3.918114003682579*^9, 3.9181140045218487`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{
        "(", "\<\"(00)\"\>", ",", "\<\"(00)\"\>", ",", "\<\"(1)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{
    "(", "\<\"(00)\"\>", ",", "\<\"(00)\"\>", ",", "\<\"(3)\"\>", ")"}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"4", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{
        "(", "\<\"(11)\"\>", ",", "\<\"(00)\"\>", ",", "\<\"(1)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"4", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{
        "(", "\<\"(00)\"\>", ",", "\<\"(11)\"\>", ",", "\<\"(1)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{
        "(", "\<\"(30)\"\>", ",", "\<\"(00)\"\>", ",", "\<\"(1)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{
        "(", "\<\"(11)\"\>", ",", "\<\"(00)\"\>", ",", "\<\"(3)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{
        "(", "\<\"(00)\"\>", ",", "\<\"(11)\"\>", ",", "\<\"(3)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{
        "(", "\<\"(00)\"\>", ",", "\<\"(03)\"\>", ",", "\<\"(1)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{
    "(", "\<\"(30)\"\>", ",", "\<\"(00)\"\>", ",", "\<\"(3)\"\>", ")"}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{
    "(", "\<\"(00)\"\>", ",", "\<\"(03)\"\>", ",", "\<\"(3)\"\>", ")"}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"8", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{
        "(", "\<\"(11)\"\>", ",", "\<\"(11)\"\>", ",", "\<\"(1)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"4", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{
        "(", "\<\"(30)\"\>", ",", "\<\"(11)\"\>", ",", "\<\"(1)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"4", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{
        "(", "\<\"(11)\"\>", ",", "\<\"(11)\"\>", ",", "\<\"(3)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"4", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{
        "(", "\<\"(11)\"\>", ",", "\<\"(03)\"\>", ",", "\<\"(1)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{
        "(", "\<\"(30)\"\>", ",", "\<\"(11)\"\>", ",", "\<\"(3)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{
        "(", "\<\"(30)\"\>", ",", "\<\"(03)\"\>", ",", "\<\"(1)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{
        "(", "\<\"(11)\"\>", ",", "\<\"(03)\"\>", ",", "\<\"(3)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{
    "(", "\<\"(30)\"\>", ",", "\<\"(03)\"\>", ",", "\<\"(3)\"\>", ")"}],
    DisplayForm]}],
  DisplayForm]], "Output",
 CellChangeTimes->{
  3.9181140049598875`*^9, 3.9197625957167096`*^9, 3.919824282512738*^9, {
   3.9198245408302984`*^9, 3.919824572751762*^9}, 3.9198246380864162`*^9, 
   3.919824925865117*^9, 3.919825142712102*^9, 3.9198252141496286`*^9, 
   3.91984523251436*^9, 3.920454224647517*^9, 3.922427839500142*^9, 
   3.9233702097255588`*^9}]
}, Open  ]],

Cell[TextData[{
 "We see that ",
 Cell[BoxData[
  FormBox[
   RowBox[{"V", "(", 
    RowBox[{"0", ",", "0", ",", 
     SubscriptBox["\[Omega]", "1"]}], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " appears with multiplicity two."
}], "Text",
 CellChangeTimes->{{3.9198242897002645`*^9, 3.9198243029190273`*^9}, {
  3.9198249312713757`*^9, 3.9198249315213785`*^9}, {3.9198252180715175`*^9, 
  3.9198252226027603`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Case ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["E", "7"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Section",
 CellChangeTimes->{{3.9198238977677994`*^9, 3.919823900627201*^9}, {
  3.9198243172508955`*^9, 3.9198243186415205`*^9}, {3.919824964830592*^9, 
  3.9198249680649614`*^9}, {3.919825236444889*^9, 3.9198252365854907`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DynkinDiagram", "[", "E7", "]"}]], "Input",
 CellChangeTimes->{{3.9233702726400423`*^9, 3.923370277444531*^9}}],

Cell[BoxData[
 FormBox[
  GraphicsBox[
   NamespaceBox["NetworkGraphics",
    DynamicModuleBox[{Typeset`graph = HoldComplete[
      Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, 
        SparseArray[
        Automatic, {7, 7}, 0, {
         1, {{0, 1, 3, 6, 8, 10, 11, 12}, {{2}, {1}, {3}, {2}, {4}, {7}, {
           3}, {5}, {4}, {6}, {5}, {3}}}, Pattern}]}, {EdgeStyle -> {
          GrayLevel[0]}, VertexLabels -> {
          Placed["Name", Below], 7 -> Placed["Name", After]}, 
        VertexSize -> {0.3}, 
        VertexStyle -> {
         6 -> GrayLevel[1], 1 -> GrayLevel[1], 2 -> GrayLevel[1], 3 -> 
          GrayLevel[1], 4 -> GrayLevel[1], 7 -> GrayLevel[1], 5 -> 
          GrayLevel[1]}, 
        VertexCoordinates -> {{1, 0}, {2, 0}, {3, 0}, {4, 0}, {5, 0}, {6, 
         0}, {3, 1}}}]]}, 
     TagBox[GraphicsGroupBox[{
        {GrayLevel[0], Opacity[0.7], 
         {Arrowheads[0.], ArrowBox[{{1., 0.}, {2., 0.}}, 0.15]}, 
         {Arrowheads[0.], ArrowBox[{{2., 0.}, {3., 0.}}, 0.15]}, 
         {Arrowheads[0.], ArrowBox[{{3., 0.}, {4., 0.}}, 0.15]}, 
         {Arrowheads[0.], ArrowBox[{{3., 0.}, {3., 1.}}, 0.15]}, 
         {Arrowheads[0.], ArrowBox[{{4., 0.}, {5., 0.}}, 0.15]}, 
         {Arrowheads[0.], ArrowBox[{{5., 0.}, {6., 0.}}, 0.15]}}, 
        {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
          {GrayLevel[1], DiskBox[{1., 0.}, 0.15]}, 
          InsetBox["1", Offset[{0, -2}, {1., -0.15}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          {GrayLevel[1], DiskBox[{2., 0.}, 0.15]}, 
          InsetBox["2", Offset[{0, -2}, {2., -0.15}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          {GrayLevel[1], DiskBox[{3., 0.}, 0.15]}, 
          InsetBox["3", Offset[{0, -2}, {3., -0.15}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          {GrayLevel[1], DiskBox[{4., 0.}, 0.15]}, 
          InsetBox["4", Offset[{0, -2}, {4., -0.15}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          {GrayLevel[1], DiskBox[{5., 0.}, 0.15]}, 
          InsetBox["5", Offset[{0, -2}, {5., -0.15}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          {GrayLevel[1], DiskBox[{6., 0.}, 0.15]}, 
          InsetBox["6", Offset[{0, -2}, {6., -0.15}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          {GrayLevel[1], DiskBox[{3., 1.}, 0.15]}, 
          InsetBox["7", Offset[{2, 0}, {3.15, 1.}], ImageScaled[{0, 0.5}],
           BaseStyle->"Graphics"]}}}],
      MouseAppearanceTag["NetworkGraphics"]],
     AllowKernelInitialization->False]],
   DefaultBaseStyle->{
    "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
   FormatType->TraditionalForm,
   FrameTicks->None], TraditionalForm]], "Output",
 CellChangeTimes->{3.9233702778958797`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AlphaBasis", "[", 
  RowBox[{"HighestRoot", "[", "E7", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9197631944251685`*^9, 3.919763195296651*^9}, {
  3.9198243277821207`*^9, 3.9198243285477705`*^9}, {3.91982497006496*^9, 
  3.9198249710180817`*^9}, {3.919825240851137*^9, 3.9198252409136066`*^9}}],

Cell[BoxData[
 FormBox["\<\"(2, 3, 4, 3, 2, 1, 2)\"\>", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.919763195730526*^9, 3.919824329266482*^9, {3.9198245401271725`*^9, 
   3.919824572579915*^9}, 3.9198246379301786`*^9, 3.9198249254744906`*^9, 
   3.9198249716430483`*^9, 3.919825142493377*^9, {3.919825213930865*^9, 
   3.9198252416948795`*^9}, 3.919825579240791*^9, 3.9198257185010614`*^9, 
   3.919845232535547*^9, 3.9204542246704826`*^9, 3.9224278396095147`*^9, 
   3.9233702098798523`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PositiveRoots", "[", "E7", "]"}]], "Input",
 CellChangeTimes->{{3.9198239360820413`*^9, 3.9198239400352106`*^9}, {
  3.91982442469878*^9, 3.919824425448794*^9}, {3.919825049204071*^9, 
  3.9198250500477915`*^9}, {3.9198254053116283`*^9, 3.9198254053897867`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FormBox[
     TagBox[GridBox[{
        {"1", "0", "0", "0", "0", "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "1", "0", "0", "0", "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", 
         RowBox[{"-", "1"}], "1", "0", "0", "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", 
         RowBox[{"-", "1"}], "1", "0", "0", "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", "0", 
         RowBox[{"-", "1"}], "1", "0", "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", "0", "1", "0", "0", 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", "0", "0", 
         RowBox[{"-", "1"}], "1", "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", "1", 
         RowBox[{"-", "1"}], "1", "0", 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", "0", "0", "0", 
         RowBox[{"-", "1"}], "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", "1", "0", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "1", 
         RowBox[{"-", "1"}], "0", "1", "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", "1", "0", "0", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "1", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "1", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", 
         RowBox[{"-", "1"}], "0", "0", "1", "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "0", "0", "0", "1", "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "1", 
         RowBox[{"-", "1"}], "1", "0", 
         RowBox[{"-", "1"}], "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "1", "0", 
         RowBox[{"-", "1"}], "0", "1", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", 
         RowBox[{"-", "1"}], "0", "1", 
         RowBox[{"-", "1"}], "1", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "0", "0", "1", 
         RowBox[{"-", "1"}], "1", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "1", "0", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", 
         RowBox[{"-", "1"}], "0", "1", "0", 
         RowBox[{"-", "1"}], "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "0", "1", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "0", "0", "1", "0", 
         RowBox[{"-", "1"}], "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "0", "1", 
         RowBox[{"-", "1"}], "0", "1", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "1", "0", "0", 
         RowBox[{"-", "1"}], "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", "0", 
         RowBox[{"-", "1"}], "0", "0", "1", "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "0", "1", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "0", "0", "1", "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", 
         RowBox[{"-", "1"}], "1", "0", 
         RowBox[{"-", "1"}], "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", "0", 
         RowBox[{"-", "1"}], "0", "1", 
         RowBox[{"-", "1"}], "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", "0", "0", "0", "0", "1", 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "0", "1", "0", 
         RowBox[{"-", "1"}], "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "0", "1", 
         RowBox[{"-", "1"}], "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "1", "0", "0", "0", "1", 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", 
         RowBox[{"-", "1"}], "0", "0", "0", "1", "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", "0", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "0", "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", "0", "0", "0", "1", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "0", "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "1", "0", "0", "1", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", 
         RowBox[{"-", "1"}], "0", "0", "1", 
         RowBox[{"-", "1"}], "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", 
         RowBox[{"-", "1"}], "1", "0", "0", "1", 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", "0", "0", 
         RowBox[{"-", "1"}], "0", "0", "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", "0", "0", "1", 
         RowBox[{"-", "1"}], "0", 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "1", "0", 
         RowBox[{"-", "1"}], "0", "0", "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "1", "0", "1", 
         RowBox[{"-", "1"}], "0", 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", 
         RowBox[{"-", "1"}], "0", "1", 
         RowBox[{"-", "1"}], "0", "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", 
         RowBox[{"-", "1"}], "1", "0", "1", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", 
         RowBox[{"-", "1"}], "1", "0", "1", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", "0", "1", 
         RowBox[{"-", "1"}], "0", "0", 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "1", "1", 
         RowBox[{"-", "1"}], "0", "0", 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "0", "0", "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", 
         RowBox[{"-", "1"}], "1", "1", 
         RowBox[{"-", "1"}], "0", 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", 
         RowBox[{"-", "1"}], "1", "1", 
         RowBox[{"-", "1"}], "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", "0", 
         RowBox[{"-", "1"}], "1", "1", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", "1", 
         RowBox[{"-", "1"}], "0", "0", "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "2", 
         RowBox[{"-", "1"}], "0", "0", "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", 
         RowBox[{"-", "1"}], "2", 
         RowBox[{"-", "1"}], "0", "0", 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", 
         RowBox[{"-", "1"}], "0", "0", "0", "2"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", 
         RowBox[{"-", "1"}], "2", 
         RowBox[{"-", "1"}], "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", "0", 
         RowBox[{"-", "1"}], "2", 
         RowBox[{"-", "1"}], "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", "0", "0", 
         RowBox[{"-", "1"}], "2", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"2", 
         RowBox[{"-", "1"}], "0", "0", "0", "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9198239406758013`*^9, 3.9198244259019055`*^9, {3.9198245402053275`*^9, 
   3.9198245726580124`*^9}, 3.919824638023917*^9, 3.91982492555262*^9, 
   3.919825050625905*^9, 3.9198251425871277`*^9, 3.9198252140246277`*^9, 
   3.919825411545966*^9, 3.9198255793657665`*^9, 3.919825662492913*^9, 
   3.9198257186104403`*^9, 3.919827473089094*^9, 3.9198452326113777`*^9, 
   3.920454224773957*^9, 3.922427839703264*^9, 3.9233702100393434`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AlphaBasis", "[", 
  RowBox[{"PositiveRoots", "[", "E7", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9198244853407235`*^9, 3.919824487371976*^9}, {
  3.9198250558290653`*^9, 3.9198250567513924`*^9}, {3.919825408030383*^9, 
  3.919825408108465*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FormBox["\<\"(2, 3, 4, 3, 2, 1, 2)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 3, 4, 3, 2, 1, 2)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 4, 3, 2, 1, 2)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 3, 3, 2, 1, 2)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 3, 2, 2, 1, 2)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 3, 3, 2, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 3, 2, 1, 1, 2)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 3, 2, 2, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 3, 2, 1, 0, 2)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 3, 2, 1, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 2, 2, 2, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 3, 2, 1, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 2, 2, 1, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 2, 2, 2, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 2, 2, 2, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 2, 2, 1, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 2, 1, 1, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 2, 2, 1, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 2, 2, 1, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 2, 1, 1, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 2, 2, 1, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 2, 1, 1, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 2, 2, 1, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 2, 1, 1, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 2, 1, 0, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 2, 1, 1, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 1, 1, 1, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 2, 1, 1, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 1, 1, 1, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 2, 1, 0, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 1, 1, 1, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 1, 1, 1, 1, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 2, 1, 0, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 1, 1, 1, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 1, 1, 1, 1, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 1, 1, 1, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 1, 1, 0, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 1, 1, 1, 0, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 1, 1, 0, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 1, 1, 1, 0, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 1, 1, 1, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 1, 1, 1, 1, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 1, 0, 0, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 1, 1, 0, 0, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 1, 0, 0, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 1, 1, 0, 0, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 1, 1, 0, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 1, 1, 1, 0, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 0, 1, 1, 1, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 1, 0, 0, 0, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 1, 0, 0, 0, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 1, 0, 0, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 1, 1, 0, 0, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 0, 1, 1, 0, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 0, 0, 1, 1, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 0, 0, 0, 0, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 0, 0, 0, 0, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 1, 0, 0, 0, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 0, 0, 0, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 0, 1, 0, 0, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 0, 0, 1, 0, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 0, 0, 0, 1, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 0, 0, 0, 0, 0, 0)\"\>",
     TraditionalForm]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9198244877313433`*^9, {3.919824540220925*^9, 3.9198245726892624`*^9}, 
   3.9198246380395155`*^9, 3.9198249255682163`*^9, 3.919825057438877*^9, 
   3.919825142602725*^9, 3.919825214040225*^9, 3.919825409108492*^9, 
   3.919825579381421*^9, 3.9198256625554123`*^9, 3.9198257186416864`*^9, 
   3.9198274731672134`*^9, 3.919845232636829*^9, 3.920454224797944*^9, 
   3.9224278397344904`*^9, 3.9233702100729566`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Case ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Alpha]", "2"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsection",
 CellChangeTimes->{{3.919825305613041*^9, 3.919825315323022*^9}}],

Cell[TextData[{
 "The semisimple part of the Levi factor is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["A", "1"], "\[CirclePlus]", 
    SubscriptBox["A", "5"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ".\nThe concrete identification is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      SubscriptBox["\[Alpha]", "1"], ")"}], "\[Union]", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Alpha]", "7"], ",", 
       SubscriptBox["\[Alpha]", "3"], ",", 
       SubscriptBox["\[Alpha]", "4"], ",", 
       SubscriptBox["\[Alpha]", "5"], ",", 
       SubscriptBox["\[Alpha]", "6"]}], ")"}]}], "\[LeftRightArrow]", 
    RowBox[{
     RowBox[{"(", 
      SubscriptBox["\[Alpha]", "1"], ")"}], "\[Union]", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Alpha]", "1"], ",", 
       SubscriptBox["\[Alpha]", "2"], ",", 
       SubscriptBox["\[Alpha]", "3"], ",", 
       SubscriptBox["\[Alpha]", "4"], ",", 
       SubscriptBox["\[Alpha]", "5"]}], ")"}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "."
}], "Text",
 CellChangeTimes->{{3.919824029664419*^9, 3.919824055023828*^9}, {
  3.919824334282141*^9, 3.9198243968389883`*^9}, {3.919824978018074*^9, 
  3.919824978065011*^9}, {3.919825012374878*^9, 3.9198250459384575`*^9}, {
  3.9198253332292852`*^9, 3.9198254000616245`*^9}, {3.9198273264955454`*^9, 
  3.9198273897589216`*^9}, {3.919846065636262*^9, 3.919846117223386*^9}, {
  3.9198463556059523`*^9, 3.9198464131672754`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"Weight", "[", "E7", "]"}], "[", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"Weight", "[", "E7", "]"}], "[", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
     "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9198241105971746`*^9, 3.919824139398389*^9}, {
  3.9198242223703446`*^9, 3.9198242269172153`*^9}, {3.919824448589446*^9, 
  3.919824471011323*^9}, {3.919824532866772*^9, 3.919824569916012*^9}, {
  3.919824632689816*^9, 3.9198246351117*^9}, {3.919825064579525*^9, 
  3.9198250842670145`*^9}, {3.919825115470139*^9, 3.9198251388607635`*^9}, {
  3.919825416077253*^9, 3.9198254292178764`*^9}, {3.919825487178303*^9, 
  3.9198254923657813`*^9}, {3.9198255504126873`*^9, 3.9198255709283023`*^9}, {
  3.919845212146959*^9, 3.919845212488408*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AlphaBasis", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Lambda]", "[", "1", "]"}], ",", 
    RowBox[{"\[Lambda]", "[", "3", "]"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.9198241417197757`*^9, 3.9198241580725985`*^9}, 
   3.919845214520598*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FormBox["\<\"(1, 1, 2, 2, 2, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(2, 3, 4, 3, 2, 1, 2)\"\>",
     TraditionalForm]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9198241497510014`*^9, 3.9198241586194324`*^9}, 
   3.9198242282765565`*^9, {3.9198245407990737`*^9, 3.9198245727205143`*^9}, 
   3.9198246380707893`*^9, 3.9198249255994673`*^9, 3.919825142633977*^9, 
   3.919825214071499*^9, 3.919825579428269*^9, 3.9198256625866623`*^9, 
   3.9198257186885595`*^9, 3.919827473245316*^9, 3.9198299058096104`*^9, 
   3.919845232671549*^9, 3.920454224837859*^9, 3.92242783976574*^9, 
   3.923370210115671*^9}]
}, Open  ]],

Cell[TextData[{
 "These correspond to the highest weights ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Lambda]", "1"], "=", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Omega]", "1"], ",", 
      SubscriptBox["\[Omega]", "4"]}], ")"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Lambda]", "3"], "=", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Omega]", "1"], ",", "0"}], ")"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "."
}], "Text",
 CellChangeTimes->{{3.919824183853834*^9, 3.9198242465890946`*^9}, {
  3.9198248675113597`*^9, 3.919824894198861*^9}, {3.9198251613527775`*^9, 
  3.919825187837101*^9}, {3.9198256004282875`*^9, 3.919825635522053*^9}, {
  3.9198299023564963`*^9, 3.919829902434681*^9}, {3.919846426887673*^9, 
  3.9198464277093987`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "1", "]"}], "=", 
   RowBox[{"ProductIrrep", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Irrep", "[", "A", "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Irrep", "[", "A", "]"}], "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0"}], "]"}]}], "]"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.9181023973393283`*^9, 3.9181024453073997`*^9}, {
   3.9181139809224586`*^9, 3.9181139820740075`*^9}, {3.919824273840895*^9, 
   3.919824279372154*^9}, 3.9198248550859213`*^9, {3.9198249044019856`*^9, 
   3.919824918714486*^9}, {3.9198251934621367`*^9, 3.9198252099308643`*^9}, {
   3.919825643725182*^9, 3.919825659084558*^9}, {3.919827466572011*^9, 
   3.919827467743908*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DecomposeProduct", "[", 
   RowBox[{
    RowBox[{"V", "[", "1", "]"}], ",", 
    RowBox[{"V", "[", "1", "]"}], ",", 
    RowBox[{"V", "[", "1", "]"}]}], "]"}], "//", "StandardForm"}]], "Input",
 CellChangeTimes->{{3.918114003682579*^9, 3.9181140045218487`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(1)\"\>", ",", "\<\"(00000)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"(", "\<\"(3)\"\>", ",", "\<\"(00000)\"\>", ")"}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"4", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(1)\"\>", ",", "\<\"(10001)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(3)\"\>", ",", "\<\"(10001)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(1)\"\>", ",", "\<\"(00200)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"(", "\<\"(3)\"\>", ",", "\<\"(00200)\"\>", ")"}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"6", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(1)\"\>", ",", "\<\"(01010)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"3", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(3)\"\>", ",", "\<\"(01010)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(1)\"\>", ",", "\<\"(01002)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"(", "\<\"(3)\"\>", ",", "\<\"(01002)\"\>", ")"}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(1)\"\>", ",", "\<\"(00030)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"(", "\<\"(3)\"\>", ",", "\<\"(00030)\"\>", ")"}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"4", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(1)\"\>", ",", "\<\"(00111)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(3)\"\>", ",", "\<\"(00111)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm]}],
  DisplayForm]], "Output",
 CellChangeTimes->{
  3.9181140049598875`*^9, 3.9197625957167096`*^9, 3.919824282512738*^9, {
   3.9198245408302984`*^9, 3.919824572751762*^9}, 3.9198246380864162`*^9, 
   3.919824925865117*^9, 3.919825142712102*^9, 3.9198252141496286`*^9, 
   3.9198255795063915`*^9, 3.919825662680386*^9, 3.9198257187666883`*^9, 
   3.919827473370318*^9, 3.9198299058408885`*^9, 3.919845232716315*^9, 
   3.9204542249064255`*^9, 3.9224278398438916`*^9, 3.9233702101889477`*^9}]
}, Open  ]],

Cell[TextData[{
 "We see that ",
 Cell[BoxData[
  FormBox[
   RowBox[{"V", "(", 
    RowBox[{
     SubscriptBox["\[Omega]", "1"], ",", "0"}], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " appears with multiplicity two."
}], "Text",
 CellChangeTimes->{{3.9198242897002645`*^9, 3.9198243029190273`*^9}, {
  3.9198249312713757`*^9, 3.9198249315213785`*^9}, {3.9198252180715175`*^9, 
  3.9198252226027603`*^9}, {3.919825669461671*^9, 3.919825671399171*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Case ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Alpha]", "3"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsection",
 CellChangeTimes->{{3.919825305613041*^9, 3.919825315323022*^9}, {
  3.919846062939995*^9, 3.9198460630638924`*^9}}],

Cell[TextData[{
 "The semisimple part of the Levi factor is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["A", "2"], "\[CirclePlus]", 
    SubscriptBox["A", "3"], "\[CirclePlus]", 
    SubscriptBox["A", "1"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ".\nThe concrete identification is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Alpha]", "1"], ",", 
       SubscriptBox["\[Alpha]", "2"]}], ")"}], "\[Union]", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Alpha]", "4"], ",", 
       SubscriptBox["\[Alpha]", "5"], ",", 
       SubscriptBox["\[Alpha]", "6"]}], ")"}], "\[Union]", 
     RowBox[{"(", 
      SubscriptBox["\[Alpha]", "7"], ")"}]}], "\[LeftRightArrow]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Alpha]", "1"], ",", 
       SubscriptBox["\[Alpha]", "2"]}], ")"}], "\[Union]", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Alpha]", "1"], ",", 
       SubscriptBox["\[Alpha]", "2"], ",", 
       SubscriptBox["\[Alpha]", "3"]}], ")"}], "\[Union]", 
     RowBox[{"(", 
      SubscriptBox["\[Alpha]", "1"], ")"}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "."
}], "Text",
 CellChangeTimes->{{3.919824029664419*^9, 3.919824055023828*^9}, {
  3.919824334282141*^9, 3.9198243968389883`*^9}, {3.919824978018074*^9, 
  3.919824978065011*^9}, {3.919825012374878*^9, 3.9198250459384575`*^9}, {
  3.9198253332292852`*^9, 3.9198254000616245`*^9}, {3.9198273264955454`*^9, 
  3.9198273897589216`*^9}, {3.919846065636262*^9, 3.919846117223386*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"Weight", "[", "E7", "]"}], "[", 
    RowBox[{"1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"Weight", "[", "E7", "]"}], "[", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9198241105971746`*^9, 3.919824139398389*^9}, {
  3.9198242223703446`*^9, 3.9198242269172153`*^9}, {3.919824448589446*^9, 
  3.919824471011323*^9}, {3.919824532866772*^9, 3.919824569916012*^9}, {
  3.919824632689816*^9, 3.9198246351117*^9}, {3.919825064579525*^9, 
  3.9198250842670145`*^9}, {3.919825115470139*^9, 3.9198251388607635`*^9}, {
  3.919825416077253*^9, 3.9198254292178764`*^9}, {3.919825487178303*^9, 
  3.9198254923657813`*^9}, {3.9198255504126873`*^9, 3.9198255709283023`*^9}, {
  3.919845212146959*^9, 3.919845212488408*^9}, {3.9198461937618694`*^9, 
  3.919846235549939*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AlphaBasis", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Lambda]", "[", "1", "]"}], ",", 
    RowBox[{"\[Lambda]", "[", "3", "]"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.9198241417197757`*^9, 3.9198241580725985`*^9}, 
   3.919845214520598*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FormBox["\<\"(1, 1, 1, 1, 1, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 3, 3, 2, 1, 2)\"\>",
     TraditionalForm]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9198241497510014`*^9, 3.9198241586194324`*^9}, 
   3.9198242282765565`*^9, {3.9198245407990737`*^9, 3.9198245727205143`*^9}, 
   3.9198246380707893`*^9, 3.9198249255994673`*^9, 3.919825142633977*^9, 
   3.919825214071499*^9, 3.919825579428269*^9, 3.9198256625866623`*^9, 
   3.9198257186885595`*^9, 3.919827473245316*^9, 3.9198299058096104`*^9, 
   3.919845232671549*^9, 3.919846206013596*^9, 3.919846236586712*^9, 
   3.9198463185592766`*^9, 3.920454224947133*^9, 3.9224278398751154`*^9, 
   3.9233702102373676`*^9}]
}, Open  ]],

Cell[TextData[{
 "These correspond to the highest weights ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Lambda]", "1"], "=", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Omega]", "1"], ",", 
      SubscriptBox["\[Omega]", "3"], ",", 
      SubscriptBox["\[Omega]", "1"]}], ")"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Lambda]", "3"], "=", 
    RowBox[{"(", 
     RowBox[{"0", ",", 
      SubscriptBox["\[Omega]", "1"], ",", 
      SubscriptBox["\[Omega]", "1"]}], ")"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "."
}], "Text",
 CellChangeTimes->{{3.919824183853834*^9, 3.9198242465890946`*^9}, {
  3.9198248675113597`*^9, 3.919824894198861*^9}, {3.9198251613527775`*^9, 
  3.919825187837101*^9}, {3.9198256004282875`*^9, 3.919825635522053*^9}, {
  3.9198299023564963`*^9, 3.919829902434681*^9}, {3.9198462414365997`*^9, 
  3.9198462909820027`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "1", "]"}], "=", 
   RowBox[{"ProductIrrep", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Irrep", "[", "A", "]"}], "[", 
      RowBox[{"1", ",", "0"}], "]"}], ",", 
     RowBox[{
      RowBox[{"Irrep", "[", "A", "]"}], "[", 
      RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
     RowBox[{
      RowBox[{"Irrep", "[", "A", "]"}], "[", "1", "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9181023973393283`*^9, 3.9181024453073997`*^9}, {
   3.9181139809224586`*^9, 3.9181139820740075`*^9}, {3.919824273840895*^9, 
   3.919824279372154*^9}, 3.9198248550859213`*^9, {3.9198249044019856`*^9, 
   3.919824918714486*^9}, {3.9198251934621367`*^9, 3.9198252099308643`*^9}, {
   3.919825643725182*^9, 3.919825659084558*^9}, {3.919827466572011*^9, 
   3.919827467743908*^9}, {3.919846298001929*^9, 3.919846316088459*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DecomposeProduct", "[", 
   RowBox[{
    RowBox[{"V", "[", "1", "]"}], ",", 
    RowBox[{"V", "[", "1", "]"}], ",", 
    RowBox[{"V", "[", "1", "]"}]}], "]"}], "//", "StandardForm"}]], "Input",
 CellChangeTimes->{{3.918114003682579*^9, 3.9181140045218487`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{
        "(", "\<\"(00)\"\>", ",", "\<\"(100)\"\>", ",", "\<\"(1)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{
    "(", "\<\"(00)\"\>", ",", "\<\"(100)\"\>", ",", "\<\"(3)\"\>", ")"}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"4", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{
        "(", "\<\"(11)\"\>", ",", "\<\"(100)\"\>", ",", "\<\"(1)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{
        "(", "\<\"(30)\"\>", ",", "\<\"(100)\"\>", ",", "\<\"(1)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{
        "(", "\<\"(11)\"\>", ",", "\<\"(100)\"\>", ",", "\<\"(3)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{
    "(", "\<\"(30)\"\>", ",", "\<\"(100)\"\>", ",", "\<\"(3)\"\>", ")"}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"4", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{
        "(", "\<\"(00)\"\>", ",", "\<\"(011)\"\>", ",", "\<\"(1)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{
        "(", "\<\"(00)\"\>", ",", "\<\"(003)\"\>", ",", "\<\"(1)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{
        "(", "\<\"(00)\"\>", ",", "\<\"(011)\"\>", ",", "\<\"(3)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{
    "(", "\<\"(00)\"\>", ",", "\<\"(003)\"\>", ",", "\<\"(3)\"\>", ")"}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"8", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{
        "(", "\<\"(11)\"\>", ",", "\<\"(011)\"\>", ",", "\<\"(1)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"4", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{
        "(", "\<\"(11)\"\>", ",", "\<\"(003)\"\>", ",", "\<\"(1)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"4", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{
        "(", "\<\"(30)\"\>", ",", "\<\"(011)\"\>", ",", "\<\"(1)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"4", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{
        "(", "\<\"(11)\"\>", ",", "\<\"(011)\"\>", ",", "\<\"(3)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{
        "(", "\<\"(30)\"\>", ",", "\<\"(003)\"\>", ",", "\<\"(1)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{
        "(", "\<\"(11)\"\>", ",", "\<\"(003)\"\>", ",", "\<\"(3)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{
        "(", "\<\"(30)\"\>", ",", "\<\"(011)\"\>", ",", "\<\"(3)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{
    "(", "\<\"(30)\"\>", ",", "\<\"(003)\"\>", ",", "\<\"(3)\"\>", ")"}],
    DisplayForm]}],
  DisplayForm]], "Output",
 CellChangeTimes->{
  3.9181140049598875`*^9, 3.9197625957167096`*^9, 3.919824282512738*^9, {
   3.9198245408302984`*^9, 3.919824572751762*^9}, 3.9198246380864162`*^9, 
   3.919824925865117*^9, 3.919825142712102*^9, 3.9198252141496286`*^9, 
   3.9198255795063915`*^9, 3.919825662680386*^9, 3.9198257187666883`*^9, 
   3.919827473370318*^9, 3.9198299058408885`*^9, 3.919845232716315*^9, 
   3.9198463186337214`*^9, 3.920454225023692*^9, 3.9224278399532676`*^9, 
   3.9233702103236384`*^9}]
}, Open  ]],

Cell[TextData[{
 "We see that ",
 Cell[BoxData[
  FormBox[
   RowBox[{"V", "(", 
    RowBox[{"0", ",", 
     SubscriptBox["\[Omega]", "1"], ",", 
     SubscriptBox["\[Omega]", "1"]}], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " appears with multiplicity two."
}], "Text",
 CellChangeTimes->{{3.9198242897002645`*^9, 3.9198243029190273`*^9}, {
  3.9198249312713757`*^9, 3.9198249315213785`*^9}, {3.9198252180715175`*^9, 
  3.9198252226027603`*^9}, {3.919825669461671*^9, 3.919825671399171*^9}, {
  3.919846325474042*^9, 3.9198463316248913`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Case ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Alpha]", "4"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsection",
 CellChangeTimes->{{3.919825305613041*^9, 3.919825315323022*^9}, {
  3.9198274995146713`*^9, 3.919827499608398*^9}}],

Cell[TextData[{
 "The semisimple part of the Levi factor is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["A", "4"], "\[CirclePlus]", 
    SubscriptBox["A", "2"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ".\nThe concrete identification is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Alpha]", "1"], ",", 
       SubscriptBox["\[Alpha]", "2"], ",", 
       SubscriptBox["\[Alpha]", "3"], ",", 
       SubscriptBox["\[Alpha]", "7"]}], ")"}], "\[Union]", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Alpha]", "5"], ",", 
       SubscriptBox["\[Alpha]", "6"]}], ")"}]}], "\[LeftRightArrow]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Alpha]", "1"], ",", 
       SubscriptBox["\[Alpha]", "2"], ",", 
       SubscriptBox["\[Alpha]", "3"], ",", 
       SubscriptBox["\[Alpha]", "4"]}], ")"}], "\[Union]", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Alpha]", "1"], ",", 
       SubscriptBox["\[Alpha]", "2"]}], ")"}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "."
}], "Text",
 CellChangeTimes->{{3.919824029664419*^9, 3.919824055023828*^9}, {
  3.919824334282141*^9, 3.9198243968389883`*^9}, {3.919824978018074*^9, 
  3.919824978065011*^9}, {3.919825012374878*^9, 3.9198250459384575`*^9}, {
  3.9198253332292852`*^9, 3.9198254000616245`*^9}, {3.9198273264955454`*^9, 
  3.9198273897589216`*^9}, {3.919846065636262*^9, 3.919846117223386*^9}, {
  3.9198463556059523`*^9, 3.919846475838048*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"Weight", "[", "E7", "]"}], "[", 
    RowBox[{"0", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"Weight", "[", "E7", "]"}], "[", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
     "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9198241105971746`*^9, 3.919824139398389*^9}, {
  3.9198242223703446`*^9, 3.9198242269172153`*^9}, {3.919824448589446*^9, 
  3.919824471011323*^9}, {3.919824532866772*^9, 3.919824569916012*^9}, {
  3.919824632689816*^9, 3.9198246351117*^9}, {3.919825064579525*^9, 
  3.9198250842670145`*^9}, {3.919825115470139*^9, 3.9198251388607635`*^9}, {
  3.919825416077253*^9, 3.9198254292178764`*^9}, {3.919825487178303*^9, 
  3.9198254923657813`*^9}, {3.9198255504126873`*^9, 3.9198255709283023`*^9}, {
  3.919827573570483*^9, 3.91982757382048*^9}, {3.9198276498829236`*^9, 
  3.9198276578985486`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AlphaBasis", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Lambda]", "[", "1", "]"}], ",", 
    RowBox[{"\[Lambda]", "[", "3", "]"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.9198241417197757`*^9, 3.9198241580725985`*^9}, 
   3.919827664945426*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FormBox["\<\"(1, 2, 2, 1, 1, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(2, 3, 4, 3, 2, 1, 2)\"\>",
     TraditionalForm]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9198241497510014`*^9, 3.9198241586194324`*^9}, 
   3.9198242282765565`*^9, {3.9198245407990737`*^9, 3.9198245727205143`*^9}, 
   3.9198246380707893`*^9, 3.9198249255994673`*^9, 3.919825142633977*^9, 
   3.919825214071499*^9, 3.919825579428269*^9, 3.9198256625866623`*^9, 
   3.9198257186885595`*^9, 3.919827473245316*^9, {3.9198277267325916`*^9, 
   3.9198277427480307`*^9}, 3.919827830728881*^9, 3.9198452327483435`*^9, 
   3.920454225083624*^9, 3.9224278399845166`*^9, 3.9233702103711243`*^9}]
}, Open  ]],

Cell[TextData[{
 "These correspond to the highest weights ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Lambda]", "1"], "=", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Omega]", "2"], ",", 
      SubscriptBox["\[Omega]", "2"]}], ")"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Lambda]", "3"], "=", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Omega]", "1"], ",", "0"}], ")"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "."
}], "Text",
 CellChangeTimes->{{3.919824183853834*^9, 3.9198242465890946`*^9}, {
  3.9198248675113597`*^9, 3.919824894198861*^9}, {3.9198251613527775`*^9, 
  3.919825187837101*^9}, {3.9198256004282875`*^9, 3.919825635522053*^9}, {
  3.9198275767892203`*^9, 3.9198275779298606`*^9}, {3.919827691523548*^9, 
  3.9198277046016455`*^9}, {3.9198278077458105`*^9, 3.9198278078395615`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "1", "]"}], "=", 
   RowBox[{"ProductIrrep", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Irrep", "[", "A", "]"}], "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "]"}], ",", 
     RowBox[{
      RowBox[{"Irrep", "[", "A", "]"}], "[", 
      RowBox[{"0", ",", "1"}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9181023973393283`*^9, 3.9181024453073997`*^9}, {
   3.9181139809224586`*^9, 3.9181139820740075`*^9}, {3.919824273840895*^9, 
   3.919824279372154*^9}, 3.9198248550859213`*^9, {3.9198249044019856`*^9, 
   3.919824918714486*^9}, {3.9198251934621367`*^9, 3.9198252099308643`*^9}, {
   3.919825643725182*^9, 3.919825659084558*^9}, {3.919827466572011*^9, 
   3.919827467743908*^9}, {3.919827739123267*^9, 3.919827740154504*^9}, {
   3.9198278173239503`*^9, 3.9198278239801855`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DecomposeProduct", "[", 
   RowBox[{
    RowBox[{"V", "[", "1", "]"}], ",", 
    RowBox[{"V", "[", "1", "]"}], ",", 
    RowBox[{"V", "[", "1", "]"}]}], "]"}], "//", "StandardForm"}]], "Input",
 CellChangeTimes->{{3.918114003682579*^9, 3.9181140045218487`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(1000)\"\>", ",", "\<\"(00)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"4", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(1000)\"\>", ",", "\<\"(11)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(1000)\"\>", ",", "\<\"(03)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"3", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(0101)\"\>", ",", "\<\"(00)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"(", "\<\"(0020)\"\>", ",", "\<\"(00)\"\>", ")"}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"6", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(0101)\"\>", ",", "\<\"(11)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"3", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(0101)\"\>", ",", "\<\"(03)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(0020)\"\>", ",", "\<\"(11)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"(", "\<\"(0020)\"\>", ",", "\<\"(03)\"\>", ")"}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"(", "\<\"(2001)\"\>", ",", "\<\"(00)\"\>", ")"}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(2001)\"\>", ",", "\<\"(11)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"(", "\<\"(2001)\"\>", ",", "\<\"(03)\"\>", ")"}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"(", "\<\"(0300)\"\>", ",", "\<\"(00)\"\>", ")"}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(0300)\"\>", ",", "\<\"(11)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"(", "\<\"(0300)\"\>", ",", "\<\"(03)\"\>", ")"}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(1110)\"\>", ",", "\<\"(00)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"4", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(1110)\"\>", ",", "\<\"(11)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(1110)\"\>", ",", "\<\"(03)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm]}],
  DisplayForm]], "Output",
 CellChangeTimes->{
  3.9181140049598875`*^9, 3.9197625957167096`*^9, 3.919824282512738*^9, {
   3.9198245408302984`*^9, 3.919824572751762*^9}, 3.9198246380864162`*^9, 
   3.919824925865117*^9, 3.919825142712102*^9, 3.9198252141496286`*^9, 
   3.9198255795063915`*^9, 3.919825662680386*^9, 3.9198257187666883`*^9, 
   3.919827473370318*^9, {3.9198277267794867`*^9, 3.9198277428105335`*^9}, 
   3.919827830838282*^9, 3.919845232815419*^9, 3.9204542251531563`*^9, 
   3.922427840062642*^9, 3.923370210438631*^9}]
}, Open  ]],

Cell[TextData[{
 "We see that ",
 Cell[BoxData[
  FormBox[
   RowBox[{"V", "(", 
    RowBox[{
     SubscriptBox["\[Omega]", "1"], ",", "0"}], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " appears with multiplicity two."
}], "Text",
 CellChangeTimes->{{3.9198242897002645`*^9, 3.9198243029190273`*^9}, {
  3.9198249312713757`*^9, 3.9198249315213785`*^9}, {3.9198252180715175`*^9, 
  3.9198252226027603`*^9}, {3.919825669461671*^9, 3.919825671399171*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Case ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["E", "8"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Section",
 CellChangeTimes->{{3.9198238977677994`*^9, 3.919823900627201*^9}, {
  3.9198243172508955`*^9, 3.9198243186415205`*^9}, {3.919824964830592*^9, 
  3.9198249680649614`*^9}, {3.919825874494283*^9, 3.9198258747755327`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DynkinDiagram", "[", "E8", "]"}]], "Input",
 CellChangeTimes->{{3.9233702846695623`*^9, 3.9233702883934155`*^9}}],

Cell[BoxData[
 FormBox[
  GraphicsBox[
   NamespaceBox["NetworkGraphics",
    DynamicModuleBox[{Typeset`graph = HoldComplete[
      Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, 
        SparseArray[
        Automatic, {8, 8}, 0, {
         1, {{0, 1, 3, 6, 8, 10, 12, 13, 14}, {{2}, {1}, {3}, {2}, {4}, {8}, {
           3}, {5}, {4}, {6}, {5}, {7}, {6}, {3}}}, Pattern}]}, {EdgeStyle -> {
          GrayLevel[0]}, VertexLabels -> {
          Placed["Name", Below], 8 -> Placed["Name", After]}, 
        VertexSize -> {0.3}, 
        VertexStyle -> {
         6 -> GrayLevel[1], 1 -> GrayLevel[1], 2 -> GrayLevel[1], 8 -> 
          GrayLevel[1], 3 -> GrayLevel[1], 4 -> GrayLevel[1], 7 -> 
          GrayLevel[1], 5 -> GrayLevel[1]}, 
        VertexCoordinates -> {{1, 0}, {2, 0}, {3, 0}, {4, 0}, {5, 0}, {6, 
         0}, {7, 0}, {3, 1}}}]]}, 
     TagBox[GraphicsGroupBox[{
        {GrayLevel[0], Opacity[0.7], 
         {Arrowheads[0.], ArrowBox[{{1., 0.}, {2., 0.}}, 0.15]}, 
         {Arrowheads[0.], ArrowBox[{{2., 0.}, {3., 0.}}, 0.15]}, 
         {Arrowheads[0.], ArrowBox[{{3., 0.}, {4., 0.}}, 0.15]}, 
         {Arrowheads[0.], ArrowBox[{{3., 0.}, {3., 1.}}, 0.15]}, 
         {Arrowheads[0.], ArrowBox[{{4., 0.}, {5., 0.}}, 0.15]}, 
         {Arrowheads[0.], ArrowBox[{{5., 0.}, {6., 0.}}, 0.15]}, 
         {Arrowheads[0.], ArrowBox[{{6., 0.}, {7., 0.}}, 0.15]}}, 
        {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
          {GrayLevel[1], DiskBox[{1., 0.}, 0.15]}, 
          InsetBox["1", Offset[{0, -2}, {1., -0.15}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          {GrayLevel[1], DiskBox[{2., 0.}, 0.15]}, 
          InsetBox["2", Offset[{0, -2}, {2., -0.15}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          {GrayLevel[1], DiskBox[{3., 0.}, 0.15]}, 
          InsetBox["3", Offset[{0, -2}, {3., -0.15}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          {GrayLevel[1], DiskBox[{4., 0.}, 0.15]}, 
          InsetBox["4", Offset[{0, -2}, {4., -0.15}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          {GrayLevel[1], DiskBox[{5., 0.}, 0.15]}, 
          InsetBox["5", Offset[{0, -2}, {5., -0.15}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          {GrayLevel[1], DiskBox[{6., 0.}, 0.15]}, 
          InsetBox["6", Offset[{0, -2}, {6., -0.15}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          {GrayLevel[1], DiskBox[{7., 0.}, 0.15]}, 
          InsetBox["7", Offset[{0, -2}, {7., -0.15}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          {GrayLevel[1], DiskBox[{3., 1.}, 0.15]}, 
          InsetBox["8", Offset[{2, 0}, {3.15, 1.}], ImageScaled[{0, 0.5}],
           BaseStyle->"Graphics"]}}}],
      MouseAppearanceTag["NetworkGraphics"]],
     AllowKernelInitialization->False]],
   DefaultBaseStyle->{
    "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
   FormatType->TraditionalForm,
   FrameTicks->None], TraditionalForm]], "Output",
 CellChangeTimes->{3.923370288885724*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AlphaBasis", "[", 
  RowBox[{"HighestRoot", "[", "E8", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9197631944251685`*^9, 3.919763195296651*^9}, {
  3.9198243277821207`*^9, 3.9198243285477705`*^9}, {3.91982497006496*^9, 
  3.9198249710180817`*^9}, {3.9198258812911634`*^9, 3.919825881416124*^9}}],

Cell[BoxData[
 FormBox["\<\"(2, 4, 6, 5, 4, 3, 2, 3)\"\>", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.919763195730526*^9, 3.919824329266482*^9, {3.9198245401271725`*^9, 
   3.919824572579915*^9}, 3.9198246379301786`*^9, 3.9198249254744906`*^9, 
   3.9198249716430483`*^9, 3.919825142493377*^9, 3.919825213930865*^9, 
   3.91982588241615*^9, 3.919826188240836*^9, 3.919826342655097*^9, 
   3.919845232838972*^9, 3.9204542251743655`*^9, 3.92242784034389*^9, 
   3.9233702108151817`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PositiveRoots", "[", "E8", "]"}]], "Input",
 CellChangeTimes->{{3.9198239360820413`*^9, 3.9198239400352106`*^9}, {
  3.91982442469878*^9, 3.919824425448794*^9}, {3.919825049204071*^9, 
  3.9198250500477915`*^9}, {3.91982602886194*^9, 3.9198260289088078`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FormBox[
     TagBox[GridBox[{
        {"0", "0", "0", "0", "0", "0", "1", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", "0", "0", "0", "1", 
         RowBox[{"-", "1"}], "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", "0", "0", "1", 
         RowBox[{"-", "1"}], "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", "0", "1", 
         RowBox[{"-", "1"}], "0", "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", "1", 
         RowBox[{"-", "1"}], "0", "0", "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "1", 
         RowBox[{"-", "1"}], "0", "0", "0", "0", "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "1", "0", "0", "0", "0", "0", 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", 
         RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", 
         RowBox[{"-", "1"}], "1", "0", "0", "0", "0", 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "0", "1", "0", "0", "0", "0", 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", "0", 
         RowBox[{"-", "1"}], "1", "0", "0", "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "1", "0", "0", "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", "0", "0", 
         RowBox[{"-", "1"}], "1", "0", "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "1", "0", 
         RowBox[{"-", "1"}], "1", "0", "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", 
         RowBox[{"-", "1"}], "0", "1", "0", "0", "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", "0", "0", "0", 
         RowBox[{"-", "1"}], "1", "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "1", "0", "0", 
         RowBox[{"-", "1"}], "1", "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "1", "0", "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", "0", "0", "0", "0", 
         RowBox[{"-", "1"}], "1", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "1", "0", "0", "0", 
         RowBox[{"-", "1"}], "1", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", 
         RowBox[{"-", "1"}], "1", "0", 
         RowBox[{"-", "1"}], "1", "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", 
         RowBox[{"-", "1"}], "0", "1", "0", "0", "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", "0", "0", "0", "0", "0", 
         RowBox[{"-", "1"}], "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "1", "0", "0", "0", "0", 
         RowBox[{"-", "1"}], "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", 
         RowBox[{"-", "1"}], "1", "0", "0", 
         RowBox[{"-", "1"}], "1", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "1", "0", "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", "0", "0", "1", "0", "0", 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", 
         RowBox[{"-", "1"}], "1", "0", "0", "0", 
         RowBox[{"-", "1"}], "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", 
         RowBox[{"-", "1"}], "1", "0", 
         RowBox[{"-", "1"}], "1", "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", "0", 
         RowBox[{"-", "1"}], "0", "1", "0", "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", "0", "1", 
         RowBox[{"-", "1"}], "1", "0", 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", 
         RowBox[{"-", "1"}], "1", "0", "0", 
         RowBox[{"-", "1"}], "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", "0", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "1", "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", "0", "1", "0", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", "1", 
         RowBox[{"-", "1"}], "0", "1", "0", 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", "0", 
         RowBox[{"-", "1"}], "1", "0", 
         RowBox[{"-", "1"}], "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", "0", "0", 
         RowBox[{"-", "1"}], "0", "1", "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", "0", "1", "0", "0", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", "1", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "1", 
         RowBox[{"-", "1"}], "0", "0", "1", "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", "0", "0", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", "1", 
         RowBox[{"-", "1"}], "1", "0", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", "1", "0", 
         RowBox[{"-", "1"}], "0", "1", 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "1", 
         RowBox[{"-", "1"}], "0", "1", 
         RowBox[{"-", "1"}], "1", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", 
         RowBox[{"-", "1"}], "0", "0", "0", "1", "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "0", "0", "0", "0", "1", "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", "0", "0", "0", 
         RowBox[{"-", "1"}], "0", "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", "1", "0", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "1", 
         RowBox[{"-", "1"}], "0", "1", "0", 
         RowBox[{"-", "1"}], "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "1", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "0", "1", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", 
         RowBox[{"-", "1"}], "0", "0", "1", 
         RowBox[{"-", "1"}], "1", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "0", "0", "0", "1", 
         RowBox[{"-", "1"}], "1", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", "1", "0", "0", 
         RowBox[{"-", "1"}], "0", 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "1", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "1", "0", 
         RowBox[{"-", "1"}], "0", "0", "1", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", 
         RowBox[{"-", "1"}], "0", "0", "1", "0", 
         RowBox[{"-", "1"}], "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", 
         RowBox[{"-", "1"}], "0", "1", 
         RowBox[{"-", "1"}], "0", "1", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "0", "0", "0", "1", "0", 
         RowBox[{"-", "1"}], "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "0", "0", "1", 
         RowBox[{"-", "1"}], "0", "1", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "1", 
         RowBox[{"-", "1"}], "1", "0", 
         RowBox[{"-", "1"}], "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "1", "0", 
         RowBox[{"-", "1"}], "0", "1", 
         RowBox[{"-", "1"}], "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", 
         RowBox[{"-", "1"}], "0", "1", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "0", "0", "1", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "0", "0", "1", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "0", "1", 
         RowBox[{"-", "1"}], "0", "0", "1", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "1", "0", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", 
         RowBox[{"-", "1"}], "0", "1", "0", 
         RowBox[{"-", "1"}], "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "0", "1", 
         RowBox[{"-", "1"}], "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", "0", 
         RowBox[{"-", "1"}], "0", "0", "0", "1", "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "0", "0", "1", "0", 
         RowBox[{"-", "1"}], "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "0", "1", 
         RowBox[{"-", "1"}], "0", "1", 
         RowBox[{"-", "1"}], "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "0", "0", "0", "1", "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "1", "0", "0", 
         RowBox[{"-", "1"}], "0", "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", "0", 
         RowBox[{"-", "1"}], "0", "0", "1", 
         RowBox[{"-", "1"}], "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", "0", "0", "0", "0", "0", "1", 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "0", "1", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "0", "0", "1", 
         RowBox[{"-", "1"}], "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "1", "0", "0", "0", "0", "1", 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", 
         RowBox[{"-", "1"}], "0", "0", "0", "0", "1", "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", 
         RowBox[{"-", "1"}], "1", "0", 
         RowBox[{"-", "1"}], "0", "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", "0", 
         RowBox[{"-", "1"}], "0", "1", 
         RowBox[{"-", "1"}], "0", "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", "0", "0", "0", "0", "1", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "0", "1", "0", 
         RowBox[{"-", "1"}], "0", "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "0", "1", 
         RowBox[{"-", "1"}], "0", "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "1", "0", "0", "0", "1", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", 
         RowBox[{"-", "1"}], "0", "0", "0", "1", 
         RowBox[{"-", "1"}], "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", 
         RowBox[{"-", "1"}], "1", "0", "0", "0", "1", 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", "0", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "0", "0", "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", "0", "0", "0", "1", 
         RowBox[{"-", "1"}], "0", 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "0", "0", "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "1", "0", "0", "1", 
         RowBox[{"-", "1"}], "0", 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", 
         RowBox[{"-", "1"}], "0", "0", "1", 
         RowBox[{"-", "1"}], "0", "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", 
         RowBox[{"-", "1"}], "1", "0", "0", "1", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", 
         RowBox[{"-", "1"}], "1", "0", "0", "1", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", "0", "0", 
         RowBox[{"-", "1"}], "0", "0", "0", "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", "0", "0", "1", 
         RowBox[{"-", "1"}], "0", "0", 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "1", "0", 
         RowBox[{"-", "1"}], "0", "0", "0", "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "1", "0", "1", 
         RowBox[{"-", "1"}], "0", "0", 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", 
         RowBox[{"-", "1"}], "0", "1", 
         RowBox[{"-", "1"}], "0", "0", "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", 
         RowBox[{"-", "1"}], "1", "0", "1", 
         RowBox[{"-", "1"}], "0", 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", 
         RowBox[{"-", "1"}], "1", "0", "1", 
         RowBox[{"-", "1"}], "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", "0", 
         RowBox[{"-", "1"}], "1", "0", "1", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", "0", "1", 
         RowBox[{"-", "1"}], "0", "0", "0", 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "1", "1", 
         RowBox[{"-", "1"}], "0", "0", "0", 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "0", "0", "0", "1"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", 
         RowBox[{"-", "1"}], "1", "1", 
         RowBox[{"-", "1"}], "0", "0", 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", 
         RowBox[{"-", "1"}], "1", "1", 
         RowBox[{"-", "1"}], "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", "0", 
         RowBox[{"-", "1"}], "1", "1", 
         RowBox[{"-", "1"}], "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", "0", "0", 
         RowBox[{"-", "1"}], "1", "1", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", "1", 
         RowBox[{"-", "1"}], "0", "0", "0", "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         RowBox[{"-", "1"}], "2", 
         RowBox[{"-", "1"}], "0", "0", "0", "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", 
         RowBox[{"-", "1"}], "2", 
         RowBox[{"-", "1"}], "0", "0", "0", 
         RowBox[{"-", "1"}]}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", 
         RowBox[{"-", "1"}], "0", "0", "0", "0", "2"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", 
         RowBox[{"-", "1"}], "2", 
         RowBox[{"-", "1"}], "0", "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", "0", 
         RowBox[{"-", "1"}], "2", 
         RowBox[{"-", "1"}], "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", "0", "0", 
         RowBox[{"-", "1"}], "2", 
         RowBox[{"-", "1"}], "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", "0", "0", "0", "0", 
         RowBox[{"-", "1"}], "2", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"2", 
         RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"}
       },
       AutoDelete->False,
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"],
     TraditionalForm]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9198239406758013`*^9, 3.9198244259019055`*^9, {3.9198245402053275`*^9, 
   3.9198245726580124`*^9}, 3.919824638023917*^9, 3.91982492555262*^9, 
   3.919825050625905*^9, 3.9198251425871277`*^9, 3.9198252140246277`*^9, 
   3.919826029643182*^9, 3.9198261883814583`*^9, 3.919826342826968*^9, 
   3.9198452329492645`*^9, 3.9204542253330135`*^9, 3.922427840531393*^9, 
   3.9233702110261483`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AlphaBasis", "[", 
  RowBox[{"PositiveRoots", "[", "E8", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9198244853407235`*^9, 3.919824487371976*^9}, {
  3.9198250558290653`*^9, 3.9198250567513924`*^9}, {3.9198260334869394`*^9, 
  3.9198260341744413`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FormBox["\<\"(2, 4, 6, 5, 4, 3, 2, 3)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(2, 4, 6, 5, 4, 3, 1, 3)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(2, 4, 6, 5, 4, 2, 1, 3)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(2, 4, 6, 5, 3, 2, 1, 3)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(2, 4, 6, 4, 3, 2, 1, 3)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(2, 4, 5, 4, 3, 2, 1, 3)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(2, 4, 5, 4, 3, 2, 1, 2)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(2, 3, 5, 4, 3, 2, 1, 3)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 3, 5, 4, 3, 2, 1, 3)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(2, 3, 5, 4, 3, 2, 1, 2)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 3, 5, 4, 3, 2, 1, 2)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(2, 3, 4, 4, 3, 2, 1, 2)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 3, 4, 4, 3, 2, 1, 2)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(2, 3, 4, 3, 3, 2, 1, 2)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 3, 4, 3, 3, 2, 1, 2)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 4, 4, 3, 2, 1, 2)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(2, 3, 4, 3, 2, 2, 1, 2)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 3, 4, 3, 2, 2, 1, 2)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 4, 3, 3, 2, 1, 2)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(2, 3, 4, 3, 2, 1, 1, 2)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 3, 4, 3, 2, 1, 1, 2)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 4, 3, 2, 2, 1, 2)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 3, 3, 3, 2, 1, 2)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(2, 3, 4, 3, 2, 1, 0, 2)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 3, 4, 3, 2, 1, 0, 2)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 4, 3, 2, 1, 1, 2)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 3, 3, 2, 2, 1, 2)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 3, 3, 3, 2, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 4, 3, 2, 1, 0, 2)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 3, 3, 2, 1, 1, 2)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 3, 2, 2, 2, 1, 2)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 3, 3, 2, 2, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 3, 3, 2, 1, 0, 2)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 3, 2, 2, 1, 1, 2)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 3, 3, 2, 1, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 3, 2, 2, 2, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 3, 2, 2, 1, 0, 2)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 3, 2, 1, 1, 1, 2)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 3, 3, 2, 1, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 3, 2, 2, 1, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 2, 2, 2, 2, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 3, 2, 1, 1, 0, 2)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 3, 2, 2, 1, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 3, 2, 1, 1, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 2, 2, 2, 1, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 2, 2, 2, 2, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 2, 2, 2, 2, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 3, 2, 1, 0, 0, 2)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 3, 2, 1, 1, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 2, 2, 2, 1, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 2, 2, 1, 1, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 2, 2, 2, 1, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 2, 2, 2, 1, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 3, 2, 1, 0, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 2, 2, 1, 1, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 2, 1, 1, 1, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 2, 2, 2, 1, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 2, 2, 1, 1, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 2, 2, 2, 1, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 2, 2, 1, 1, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 2, 2, 1, 0, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 2, 1, 1, 1, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 2, 2, 1, 1, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 2, 1, 1, 1, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 2, 2, 1, 1, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 2, 1, 1, 1, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 2, 1, 1, 0, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 2, 2, 1, 0, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 2, 1, 1, 1, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 1, 1, 1, 1, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 2, 2, 1, 0, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 2, 1, 1, 1, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 1, 1, 1, 1, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 2, 1, 0, 0, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 2, 1, 1, 0, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 1, 1, 1, 1, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 1, 1, 1, 1, 1, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 2, 1, 1, 0, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 1, 1, 1, 1, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 1, 1, 1, 1, 1, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 1, 1, 1, 1, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 2, 1, 0, 0, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 1, 1, 1, 0, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 1, 1, 1, 1, 0, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 2, 1, 0, 0, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 1, 1, 1, 0, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 1, 1, 1, 1, 0, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 1, 1, 1, 1, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 1, 1, 1, 1, 1, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 1, 1, 0, 0, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 1, 1, 1, 0, 0, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 1, 1, 0, 0, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 1, 1, 1, 0, 0, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 1, 1, 1, 0, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 1, 1, 1, 1, 0, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 0, 1, 1, 1, 1, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 1, 0, 0, 0, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 1, 1, 0, 0, 0, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 1, 0, 0, 0, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 1, 1, 0, 0, 0, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 1, 1, 0, 0, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 1, 1, 1, 0, 0, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 0, 1, 1, 1, 0, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 0, 0, 1, 1, 1, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 1, 0, 0, 0, 0, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 1, 0, 0, 0, 0, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 1, 0, 0, 0, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 1, 1, 0, 0, 0, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 0, 1, 1, 0, 0, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 0, 0, 1, 1, 0, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 0, 0, 0, 1, 1, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 1, 0, 0, 0, 0, 0, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 1, 0, 0, 0, 0, 0, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 1, 0, 0, 0, 0, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 0, 0, 0, 0, 0, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 0, 1, 0, 0, 0, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 0, 0, 1, 0, 0, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 0, 0, 0, 1, 0, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(0, 0, 0, 0, 0, 0, 1, 0)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 0, 0, 0, 0, 0, 0, 0)\"\>",
     TraditionalForm]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9198244877313433`*^9, {3.919824540220925*^9, 3.9198245726892624`*^9}, 
   3.9198246380395155`*^9, 3.9198249255682163`*^9, 3.919825057438877*^9, 
   3.919825142602725*^9, 3.919825214040225*^9, 3.9198260348775578`*^9, 
   3.919826188412707*^9, 3.919826342842593*^9, 3.9198452330285034`*^9, 
   3.9204542253603168`*^9, 3.922427840578265*^9, 3.9233702110582266`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Case ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Alpha]", "2"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsection",
 CellChangeTimes->{{3.919825305613041*^9, 3.919825315323022*^9}, {
  3.9198274995146713`*^9, 3.919827499608398*^9}, {3.919846505887182*^9, 
  3.919846506087306*^9}}],

Cell[TextData[{
 "The semisimple part of the Levi factor is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["A", "1"], "\[CirclePlus]", 
    SubscriptBox["A", "6"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ".\nThe concrete identification is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      SubscriptBox["\[Alpha]", "1"], ")"}], "\[Union]", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Alpha]", "8"], ",", 
       SubscriptBox["\[Alpha]", "3"], ",", 
       SubscriptBox["\[Alpha]", "4"], ",", 
       SubscriptBox["\[Alpha]", "5"], ",", 
       SubscriptBox["\[Alpha]", "6"], ",", 
       SubscriptBox["\[Alpha]", "7"]}], ")"}]}], "\[LeftRightArrow]", 
    RowBox[{
     RowBox[{"(", 
      SubscriptBox["\[Alpha]", "1"], ")"}], "\[Union]", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Alpha]", "1"], ",", 
       SubscriptBox["\[Alpha]", "2"], ",", 
       SubscriptBox["\[Alpha]", "3"], ",", 
       SubscriptBox["\[Alpha]", "4"], ",", 
       SubscriptBox["\[Alpha]", "5"], ",", 
       SubscriptBox["\[Alpha]", "6"]}], ")"}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "."
}], "Text",
 CellChangeTimes->{{3.919824029664419*^9, 3.919824055023828*^9}, {
  3.919824334282141*^9, 3.9198243968389883`*^9}, {3.919824978018074*^9, 
  3.919824978065011*^9}, {3.919825012374878*^9, 3.9198250459384575`*^9}, {
  3.9198253332292852`*^9, 3.9198254000616245`*^9}, {3.9198273264955454`*^9, 
  3.9198273897589216`*^9}, {3.919846065636262*^9, 3.919846117223386*^9}, {
  3.9198463556059523`*^9, 3.919846475838048*^9}, {3.919846527135186*^9, 
  3.91984657098361*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"Weight", "[", "E8", "]"}], "[", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
     ",", "0"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"Weight", "[", "E8", "]"}], "[", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "1"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9198241105971746`*^9, 3.919824139398389*^9}, {
  3.9198242223703446`*^9, 3.9198242269172153`*^9}, {3.919824448589446*^9, 
  3.919824471011323*^9}, {3.919824532866772*^9, 3.919824569916012*^9}, {
  3.919824632689816*^9, 3.9198246351117*^9}, {3.919825064579525*^9, 
  3.9198250842670145`*^9}, {3.919825115470139*^9, 3.9198251388607635`*^9}, {
  3.919825416077253*^9, 3.9198254292178764`*^9}, {3.919825487178303*^9, 
  3.9198254923657813`*^9}, {3.9198255504126873`*^9, 3.9198255709283023`*^9}, {
  3.919827573570483*^9, 3.91982757382048*^9}, {3.9198276498829236`*^9, 
  3.9198276578985486`*^9}, {3.919846623751847*^9, 3.9198466788961577`*^9}, {
  3.91984671344674*^9, 3.9198467220845547`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AlphaBasis", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Lambda]", "[", "1", "]"}], ",", 
    RowBox[{"\[Lambda]", "[", "3", "]"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.9198241417197757`*^9, 3.9198241580725985`*^9}, 
   3.919827664945426*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FormBox["\<\"(1, 1, 2, 2, 2, 2, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(2, 3, 5, 4, 3, 2, 1, 3)\"\>",
     TraditionalForm]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9198241497510014`*^9, 3.9198241586194324`*^9}, 
   3.9198242282765565`*^9, {3.9198245407990737`*^9, 3.9198245727205143`*^9}, 
   3.9198246380707893`*^9, 3.9198249255994673`*^9, 3.919825142633977*^9, 
   3.919825214071499*^9, 3.919825579428269*^9, 3.9198256625866623`*^9, 
   3.9198257186885595`*^9, 3.919827473245316*^9, {3.9198277267325916`*^9, 
   3.9198277427480307`*^9}, 3.919827830728881*^9, 3.9198452327483435`*^9, 
   3.9198467285435233`*^9, 3.920454225402738*^9, 3.9224278406094904`*^9, 
   3.9233702111070023`*^9}]
}, Open  ]],

Cell[TextData[{
 "These correspond to the highest weights ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Lambda]", "1"], "=", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Omega]", "1"], ",", 
      SubscriptBox["\[Omega]", "5"]}], ")"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Lambda]", "3"], "=", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Omega]", "1"], ",", 
      SubscriptBox["\[Omega]", "1"]}], ")"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "."
}], "Text",
 CellChangeTimes->{{3.919824183853834*^9, 3.9198242465890946`*^9}, {
  3.9198248675113597`*^9, 3.919824894198861*^9}, {3.9198251613527775`*^9, 
  3.919825187837101*^9}, {3.9198256004282875`*^9, 3.919825635522053*^9}, {
  3.9198275767892203`*^9, 3.9198275779298606`*^9}, {3.919827691523548*^9, 
  3.9198277046016455`*^9}, {3.9198278077458105`*^9, 3.9198278078395615`*^9}, {
  3.9198467379293346`*^9, 3.919846764579115*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "1", "]"}], "=", 
   RowBox[{"ProductIrrep", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Irrep", "[", "A", "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Irrep", "[", "A", "]"}], "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
      "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9181023973393283`*^9, 3.9181024453073997`*^9}, {
   3.9181139809224586`*^9, 3.9181139820740075`*^9}, {3.919824273840895*^9, 
   3.919824279372154*^9}, 3.9198248550859213`*^9, {3.9198249044019856`*^9, 
   3.919824918714486*^9}, {3.9198251934621367`*^9, 3.9198252099308643`*^9}, {
   3.919825643725182*^9, 3.919825659084558*^9}, {3.919827466572011*^9, 
   3.919827467743908*^9}, {3.919827739123267*^9, 3.919827740154504*^9}, {
   3.9198278173239503`*^9, 3.9198278239801855`*^9}, {3.9198467724322457`*^9, 
   3.919846778637806*^9}, {3.9198468916175594`*^9, 3.9198468918916917`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DecomposeProduct", "[", 
   RowBox[{
    RowBox[{"V", "[", "1", "]"}], ",", 
    RowBox[{"V", "[", "1", "]"}], ",", 
    RowBox[{"V", "[", "1", "]"}]}], "]"}], "//", "StandardForm"}]], "Input",
 CellChangeTimes->{{3.918114003682579*^9, 3.9181140045218487`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(1)\"\>", ",", "\<\"(100000)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"(", "\<\"(3)\"\>", ",", "\<\"(100000)\"\>", ")"}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"4", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(1)\"\>", ",", "\<\"(010001)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(3)\"\>", ",", "\<\"(010001)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(1)\"\>", ",", "\<\"(000200)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"(", "\<\"(3)\"\>", ",", "\<\"(000200)\"\>", ")"}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"6", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(1)\"\>", ",", "\<\"(001010)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"3", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(3)\"\>", ",", "\<\"(001010)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(1)\"\>", ",", "\<\"(001002)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"(", "\<\"(3)\"\>", ",", "\<\"(001002)\"\>", ")"}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(1)\"\>", ",", "\<\"(000030)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"(", "\<\"(3)\"\>", ",", "\<\"(000030)\"\>", ")"}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"4", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(1)\"\>", ",", "\<\"(000111)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(3)\"\>", ",", "\<\"(000111)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm]}],
  DisplayForm]], "Output",
 CellChangeTimes->{
  3.9181140049598875`*^9, 3.9197625957167096`*^9, 3.919824282512738*^9, {
   3.9198245408302984`*^9, 3.919824572751762*^9}, 3.9198246380864162`*^9, 
   3.919824925865117*^9, 3.919825142712102*^9, 3.9198252141496286`*^9, 
   3.9198255795063915`*^9, 3.919825662680386*^9, 3.9198257187666883`*^9, 
   3.919827473370318*^9, {3.9198277267794867`*^9, 3.9198277428105335`*^9}, 
   3.919827830838282*^9, 3.919845232815419*^9, 3.9198467809792223`*^9, 
   3.919846893785314*^9, 3.920454225469261*^9, 3.9224278407344894`*^9, 
   3.923370211190152*^9}]
}, Open  ]],

Cell[TextData[{
 "We see that ",
 Cell[BoxData[
  FormBox[
   RowBox[{"V", "(", 
    RowBox[{
     SubscriptBox["\[Omega]", "1"], ",", 
     SubscriptBox["\[Omega]", "1"]}], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " appears with multiplicity two."
}], "Text",
 CellChangeTimes->{{3.9198242897002645`*^9, 3.9198243029190273`*^9}, {
  3.9198249312713757`*^9, 3.9198249315213785`*^9}, {3.9198252180715175`*^9, 
  3.9198252226027603`*^9}, {3.919825669461671*^9, 3.919825671399171*^9}, {
  3.9198468380920997`*^9, 3.9198468395152655`*^9}, {3.9198468991165724`*^9, 
  3.9198469045663996`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Case ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Alpha]", "3"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsection",
 CellChangeTimes->{{3.919825305613041*^9, 3.919825315323022*^9}, {
  3.9198274995146713`*^9, 3.919827499608398*^9}, {3.919846505887182*^9, 
  3.919846506087306*^9}, {3.919846956260351*^9, 3.919846956346802*^9}}],

Cell[TextData[{
 "The semisimple part of the Levi factor is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["A", "2"], "\[CirclePlus]", 
    SubscriptBox["A", "4"], "\[CirclePlus]", 
    SubscriptBox["A", "1"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ".\nThe concrete identification is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Alpha]", "1"], ",", 
       SubscriptBox["\[Alpha]", "2"]}], ")"}], "\[Union]", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Alpha]", "4"], ",", 
       SubscriptBox["\[Alpha]", "5"], ",", 
       SubscriptBox["\[Alpha]", "6"], ",", 
       SubscriptBox["\[Alpha]", "7"]}], ")"}], "\[Union]", 
     RowBox[{"(", 
      SubscriptBox["\[Alpha]", "8"], ")"}]}], "\[LeftRightArrow]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Alpha]", "1"], ",", 
       SubscriptBox["\[Alpha]", "2"]}], ")"}], "\[Union]", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Alpha]", "1"], ",", 
       SubscriptBox["\[Alpha]", "2"], ",", 
       SubscriptBox["\[Alpha]", "3"], ",", 
       SubscriptBox["\[Alpha]", "4"]}], ")"}], "\[Union]", 
     RowBox[{"(", 
      SubscriptBox["\[Alpha]", "1"], ")"}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "."
}], "Text",
 CellChangeTimes->{{3.919824029664419*^9, 3.919824055023828*^9}, {
  3.919824334282141*^9, 3.9198243968389883`*^9}, {3.919824978018074*^9, 
  3.919824978065011*^9}, {3.919825012374878*^9, 3.9198250459384575`*^9}, {
  3.9198253332292852`*^9, 3.9198254000616245`*^9}, {3.9198273264955454`*^9, 
  3.9198273897589216`*^9}, {3.919846065636262*^9, 3.919846117223386*^9}, {
  3.9198463556059523`*^9, 3.919846475838048*^9}, {3.919846527135186*^9, 
  3.91984657098361*^9}, {3.91984696584807*^9, 3.9198470183465433`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"Weight", "[", "E8", "]"}], "[", 
    RowBox[{"1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"Weight", "[", "E8", "]"}], "[", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9198241105971746`*^9, 3.919824139398389*^9}, {
  3.9198242223703446`*^9, 3.9198242269172153`*^9}, {3.919824448589446*^9, 
  3.919824471011323*^9}, {3.919824532866772*^9, 3.919824569916012*^9}, {
  3.919824632689816*^9, 3.9198246351117*^9}, {3.919825064579525*^9, 
  3.9198250842670145`*^9}, {3.919825115470139*^9, 3.9198251388607635`*^9}, {
  3.919825416077253*^9, 3.9198254292178764`*^9}, {3.919825487178303*^9, 
  3.9198254923657813`*^9}, {3.9198255504126873`*^9, 3.9198255709283023`*^9}, {
  3.919827573570483*^9, 3.91982757382048*^9}, {3.9198276498829236`*^9, 
  3.9198276578985486`*^9}, {3.919846623751847*^9, 3.9198466788961577`*^9}, {
  3.91984671344674*^9, 3.9198467220845547`*^9}, {3.9198470598776817`*^9, 
  3.9198470685477495`*^9}, {3.919847121011921*^9, 3.9198471273011427`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AlphaBasis", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Lambda]", "[", "1", "]"}], ",", 
    RowBox[{"\[Lambda]", "[", "3", "]"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.9198241417197757`*^9, 3.9198241580725985`*^9}, 
   3.919827664945426*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FormBox["\<\"(1, 1, 1, 1, 1, 1, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(1, 2, 3, 3, 3, 2, 1, 2)\"\>",
     TraditionalForm]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9198241497510014`*^9, 3.9198241586194324`*^9}, 
   3.9198242282765565`*^9, {3.9198245407990737`*^9, 3.9198245727205143`*^9}, 
   3.9198246380707893`*^9, 3.9198249255994673`*^9, 3.919825142633977*^9, 
   3.919825214071499*^9, 3.919825579428269*^9, 3.9198256625866623`*^9, 
   3.9198257186885595`*^9, 3.919827473245316*^9, {3.9198277267325916`*^9, 
   3.9198277427480307`*^9}, 3.919827830728881*^9, 3.9198452327483435`*^9, 
   3.9198467285435233`*^9, 3.919847130927663*^9, 3.9204542255096793`*^9, 
   3.9224278407813644`*^9, 3.9233702112278776`*^9}]
}, Open  ]],

Cell[TextData[{
 "These correspond to the highest weights ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Lambda]", "1"], "=", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Omega]", "1"], ",", 
      SubscriptBox["\[Omega]", "4"], ",", 
      SubscriptBox["\[Omega]", "1"]}], ")"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Lambda]", "3"], "=", 
    RowBox[{"(", 
     RowBox[{"0", ",", 
      SubscriptBox["\[Omega]", "2"], ",", 
      SubscriptBox["\[Omega]", "1"]}], ")"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "."
}], "Text",
 CellChangeTimes->{{3.919824183853834*^9, 3.9198242465890946`*^9}, {
  3.9198248675113597`*^9, 3.919824894198861*^9}, {3.9198251613527775`*^9, 
  3.919825187837101*^9}, {3.9198256004282875`*^9, 3.919825635522053*^9}, {
  3.9198275767892203`*^9, 3.9198275779298606`*^9}, {3.919827691523548*^9, 
  3.9198277046016455`*^9}, {3.9198278077458105`*^9, 3.9198278078395615`*^9}, {
  3.9198467379293346`*^9, 3.919846764579115*^9}, {3.9198471593030624`*^9, 
  3.919847193864987*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "1", "]"}], "=", 
   RowBox[{"ProductIrrep", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Irrep", "[", "A", "]"}], "[", 
      RowBox[{"1", ",", "0"}], "]"}], ",", 
     RowBox[{
      RowBox[{"Irrep", "[", "A", "]"}], "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], ",", 
     RowBox[{
      RowBox[{"Irrep", "[", "A", "]"}], "[", "1", "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9181023973393283`*^9, 3.9181024453073997`*^9}, {
   3.9181139809224586`*^9, 3.9181139820740075`*^9}, {3.919824273840895*^9, 
   3.919824279372154*^9}, 3.9198248550859213`*^9, {3.9198249044019856`*^9, 
   3.919824918714486*^9}, {3.9198251934621367`*^9, 3.9198252099308643`*^9}, {
   3.919825643725182*^9, 3.919825659084558*^9}, {3.919827466572011*^9, 
   3.919827467743908*^9}, {3.919827739123267*^9, 3.919827740154504*^9}, {
   3.9198278173239503`*^9, 3.9198278239801855`*^9}, {3.9198467724322457`*^9, 
   3.919846778637806*^9}, {3.9198468916175594`*^9, 3.9198468918916917`*^9}, {
   3.9198472041429996`*^9, 3.9198472216684875`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DecomposeProduct", "[", 
   RowBox[{
    RowBox[{"V", "[", "1", "]"}], ",", 
    RowBox[{"V", "[", "1", "]"}], ",", 
    RowBox[{"V", "[", "1", "]"}]}], "]"}], "//", "StandardForm"}]], "Input",
 CellChangeTimes->{{3.918114003682579*^9, 3.9181140045218487`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{
        "(", "\<\"(00)\"\>", ",", "\<\"(0100)\"\>", ",", "\<\"(1)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{
    "(", "\<\"(00)\"\>", ",", "\<\"(0100)\"\>", ",", "\<\"(3)\"\>", ")"}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"4", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{
        "(", "\<\"(11)\"\>", ",", "\<\"(0100)\"\>", ",", "\<\"(1)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{
        "(", "\<\"(30)\"\>", ",", "\<\"(0100)\"\>", ",", "\<\"(1)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{
        "(", "\<\"(11)\"\>", ",", "\<\"(0100)\"\>", ",", "\<\"(3)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{
    "(", "\<\"(30)\"\>", ",", "\<\"(0100)\"\>", ",", "\<\"(3)\"\>", ")"}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{
        "(", "\<\"(00)\"\>", ",", "\<\"(0003)\"\>", ",", "\<\"(1)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{
    "(", "\<\"(00)\"\>", ",", "\<\"(0003)\"\>", ",", "\<\"(3)\"\>", ")"}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"4", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{
        "(", "\<\"(00)\"\>", ",", "\<\"(0011)\"\>", ",", "\<\"(1)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{
        "(", "\<\"(00)\"\>", ",", "\<\"(0011)\"\>", ",", "\<\"(3)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"4", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{
        "(", "\<\"(11)\"\>", ",", "\<\"(0003)\"\>", ",", "\<\"(1)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{
        "(", "\<\"(30)\"\>", ",", "\<\"(0003)\"\>", ",", "\<\"(1)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{
        "(", "\<\"(11)\"\>", ",", "\<\"(0003)\"\>", ",", "\<\"(3)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{
    "(", "\<\"(30)\"\>", ",", "\<\"(0003)\"\>", ",", "\<\"(3)\"\>", ")"}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"8", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{
        "(", "\<\"(11)\"\>", ",", "\<\"(0011)\"\>", ",", "\<\"(1)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"4", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{
        "(", "\<\"(30)\"\>", ",", "\<\"(0011)\"\>", ",", "\<\"(1)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"4", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{
        "(", "\<\"(11)\"\>", ",", "\<\"(0011)\"\>", ",", "\<\"(3)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{
        "(", "\<\"(30)\"\>", ",", "\<\"(0011)\"\>", ",", "\<\"(3)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm]}],
  DisplayForm]], "Output",
 CellChangeTimes->{
  3.9181140049598875`*^9, 3.9197625957167096`*^9, 3.919824282512738*^9, {
   3.9198245408302984`*^9, 3.919824572751762*^9}, 3.9198246380864162`*^9, 
   3.919824925865117*^9, 3.919825142712102*^9, 3.9198252141496286`*^9, 
   3.9198255795063915`*^9, 3.919825662680386*^9, 3.9198257187666883`*^9, 
   3.919827473370318*^9, {3.9198277267794867`*^9, 3.9198277428105335`*^9}, 
   3.919827830838282*^9, 3.919845232815419*^9, 3.9198467809792223`*^9, 
   3.919846893785314*^9, 3.919847223586866*^9, 3.920454225586073*^9, 
   3.922427840875141*^9, 3.9233702113085117`*^9}]
}, Open  ]],

Cell[TextData[{
 "We see that ",
 Cell[BoxData[
  FormBox[
   RowBox[{"V", "(", 
    RowBox[{"0", ",", 
     SubscriptBox["\[Omega]", "2"], ",", 
     SubscriptBox["\[Omega]", "1"]}], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " appears with multiplicity two."
}], "Text",
 CellChangeTimes->{{3.9198242897002645`*^9, 3.9198243029190273`*^9}, {
  3.9198249312713757`*^9, 3.9198249315213785`*^9}, {3.9198252180715175`*^9, 
  3.9198252226027603`*^9}, {3.919825669461671*^9, 3.919825671399171*^9}, {
  3.9198468380920997`*^9, 3.9198468395152655`*^9}, {3.9198468991165724`*^9, 
  3.9198469045663996`*^9}, {3.919847231869381*^9, 3.91984723388278*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Case ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Alpha]", "4"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsection",
 CellChangeTimes->{{3.919825305613041*^9, 3.919825315323022*^9}, {
  3.9198274995146713`*^9, 3.919827499608398*^9}, {3.919846505887182*^9, 
  3.919846506087306*^9}, {3.919846956260351*^9, 3.919846956346802*^9}, {
  3.919847294132157*^9, 3.9198472942252216`*^9}}],

Cell[TextData[{
 "The semisimple part of the Levi factor is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["A", "4"], "\[CirclePlus]", 
    SubscriptBox["A", "3"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ".\nThe concrete identification is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Alpha]", "1"], ",", 
       SubscriptBox["\[Alpha]", "2"], ",", 
       SubscriptBox["\[Alpha]", "3"], ",", 
       SubscriptBox["\[Alpha]", "8"]}], ")"}], "\[Union]", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Alpha]", "5"], ",", 
       SubscriptBox["\[Alpha]", "6"], ",", 
       SubscriptBox["\[Alpha]", "7"]}], ")"}]}], "\[LeftRightArrow]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Alpha]", "1"], ",", 
       SubscriptBox["\[Alpha]", "2"], ",", 
       SubscriptBox["\[Alpha]", "3"], ",", 
       SubscriptBox["\[Alpha]", "4"]}], ")"}], "\[Union]", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Alpha]", "1"], ",", 
       SubscriptBox["\[Alpha]", "2"], ",", 
       SubscriptBox["\[Alpha]", "3"]}], ")"}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "."
}], "Text",
 CellChangeTimes->{{3.919824029664419*^9, 3.919824055023828*^9}, {
  3.919824334282141*^9, 3.9198243968389883`*^9}, {3.919824978018074*^9, 
  3.919824978065011*^9}, {3.919825012374878*^9, 3.9198250459384575`*^9}, {
  3.9198253332292852`*^9, 3.9198254000616245`*^9}, {3.9198273264955454`*^9, 
  3.9198273897589216`*^9}, {3.919846065636262*^9, 3.919846117223386*^9}, {
  3.9198463556059523`*^9, 3.919846475838048*^9}, {3.919846527135186*^9, 
  3.91984657098361*^9}, {3.91984696584807*^9, 3.9198470183465433`*^9}, {
  3.919847308640216*^9, 3.919847348526128*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"Weight", "[", "E8", "]"}], "[", 
    RowBox[{"0", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"Weight", "[", "E8", "]"}], "[", 
    RowBox[{"1", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9198241105971746`*^9, 3.919824139398389*^9}, {
  3.9198242223703446`*^9, 3.9198242269172153`*^9}, {3.919824448589446*^9, 
  3.919824471011323*^9}, {3.919824532866772*^9, 3.919824569916012*^9}, {
  3.919824632689816*^9, 3.9198246351117*^9}, {3.919825064579525*^9, 
  3.9198250842670145`*^9}, {3.919825115470139*^9, 3.9198251388607635`*^9}, {
  3.919825416077253*^9, 3.9198254292178764`*^9}, {3.919825487178303*^9, 
  3.9198254923657813`*^9}, {3.9198255504126873`*^9, 3.9198255709283023`*^9}, {
  3.919827573570483*^9, 3.91982757382048*^9}, {3.9198276498829236`*^9, 
  3.9198276578985486`*^9}, {3.919846623751847*^9, 3.9198466788961577`*^9}, {
  3.91984671344674*^9, 3.9198467220845547`*^9}, {3.9198470598776817`*^9, 
  3.9198470685477495`*^9}, {3.919847121011921*^9, 3.9198471273011427`*^9}, {
  3.9204544564478893`*^9, 3.9204544652135134`*^9}, {3.9204545408795805`*^9, 
  3.9204545488327117`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AlphaBasis", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Lambda]", "[", "1", "]"}], ",", 
    RowBox[{"\[Lambda]", "[", "3", "]"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.9198241417197757`*^9, 3.9198241580725985`*^9}, 
   3.919827664945426*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FormBox["\<\"(1, 2, 2, 1, 1, 1, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(2, 3, 4, 3, 3, 2, 1, 2)\"\>",
     TraditionalForm]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9198241497510014`*^9, 3.9198241586194324`*^9}, 
   3.9198242282765565`*^9, {3.9198245407990737`*^9, 3.9198245727205143`*^9}, 
   3.9198246380707893`*^9, 3.9198249255994673`*^9, 3.919825142633977*^9, 
   3.919825214071499*^9, 3.919825579428269*^9, 3.9198256625866623`*^9, 
   3.9198257186885595`*^9, 3.919827473245316*^9, {3.9198277267325916`*^9, 
   3.9198277427480307`*^9}, 3.919827830728881*^9, 3.9198452327483435`*^9, 
   3.9198467285435233`*^9, 3.919847130927663*^9, 3.9204542255096793`*^9, 
   3.920454479963478*^9, 3.9204545537078977`*^9, 3.9204546471533265`*^9, 
   3.922427840906394*^9, 3.923370211357795*^9}]
}, Open  ]],

Cell[TextData[{
 "These correspond to the highest weights ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Lambda]", "1"], "=", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Omega]", "2"], ",", 
      SubscriptBox["\[Omega]", "3"]}], ")"}]}], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Lambda]", "3"], "=", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Omega]", "1"], ",", 
      SubscriptBox["\[Omega]", "1"]}], ")"}]}], TraditionalForm]]],
 "."
}], "Text",
 CellChangeTimes->{{3.919824183853834*^9, 3.9198242465890946`*^9}, {
  3.9198248675113597`*^9, 3.919824894198861*^9}, {3.9198251613527775`*^9, 
  3.919825187837101*^9}, {3.9198256004282875`*^9, 3.919825635522053*^9}, {
  3.9198275767892203`*^9, 3.9198275779298606`*^9}, {3.919827691523548*^9, 
  3.9198277046016455`*^9}, {3.9198278077458105`*^9, 3.9198278078395615`*^9}, {
  3.9198467379293346`*^9, 3.919846764579115*^9}, {3.9198471593030624`*^9, 
  3.919847193864987*^9}, {3.9204545872627096`*^9, 3.920454614872053*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "1", "]"}], "=", 
   RowBox[{"ProductIrrep", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Irrep", "[", "A", "]"}], "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "]"}], ",", 
     RowBox[{
      RowBox[{"Irrep", "[", "A", "]"}], "[", 
      RowBox[{"0", ",", "0", ",", "1"}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9181023973393283`*^9, 3.9181024453073997`*^9}, {
   3.9181139809224586`*^9, 3.9181139820740075`*^9}, {3.919824273840895*^9, 
   3.919824279372154*^9}, 3.9198248550859213`*^9, {3.9198249044019856`*^9, 
   3.919824918714486*^9}, {3.9198251934621367`*^9, 3.9198252099308643`*^9}, {
   3.919825643725182*^9, 3.919825659084558*^9}, {3.919827466572011*^9, 
   3.919827467743908*^9}, {3.919827739123267*^9, 3.919827740154504*^9}, {
   3.9198278173239503`*^9, 3.9198278239801855`*^9}, {3.9198467724322457`*^9, 
   3.919846778637806*^9}, {3.9198468916175594`*^9, 3.9198468918916917`*^9}, {
   3.9198472041429996`*^9, 3.9198472216684875`*^9}, {3.9204546265439606`*^9, 
   3.9204546395127125`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DecomposeProduct", "[", 
   RowBox[{
    RowBox[{"V", "[", "1", "]"}], ",", 
    RowBox[{"V", "[", "1", "]"}], ",", 
    RowBox[{"V", "[", "1", "]"}]}], "]"}], "//", "StandardForm"}]], "Input"],

Cell[BoxData[
 TagBox[
  RowBox[{
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(1000)\"\>", ",", "\<\"(100)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"4", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(1000)\"\>", ",", "\<\"(011)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(1000)\"\>", ",", "\<\"(003)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"3", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(0101)\"\>", ",", "\<\"(100)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"(", "\<\"(0020)\"\>", ",", "\<\"(100)\"\>", ")"}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"6", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(0101)\"\>", ",", "\<\"(011)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"3", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(0101)\"\>", ",", "\<\"(003)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(0020)\"\>", ",", "\<\"(011)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"(", "\<\"(0020)\"\>", ",", "\<\"(003)\"\>", ")"}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"(", "\<\"(2001)\"\>", ",", "\<\"(100)\"\>", ")"}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(2001)\"\>", ",", "\<\"(011)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"(", "\<\"(2001)\"\>", ",", "\<\"(003)\"\>", ")"}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"(", "\<\"(0300)\"\>", ",", "\<\"(100)\"\>", ")"}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(0300)\"\>", ",", "\<\"(011)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"(", "\<\"(0300)\"\>", ",", "\<\"(003)\"\>", ")"}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(1110)\"\>", ",", "\<\"(100)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"4", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(1110)\"\>", ",", "\<\"(011)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(1110)\"\>", ",", "\<\"(003)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm]}],
  DisplayForm]], "Output",
 CellChangeTimes->{3.920454647215825*^9, 3.922427840953267*^9, 
  3.923370211412811*^9}]
}, Open  ]],

Cell[TextData[{
 "We see that ",
 Cell[BoxData[
  FormBox[
   RowBox[{"V", "(", 
    RowBox[{
     SubscriptBox["\[Omega]", "1"], ",", 
     SubscriptBox["\[Omega]", "1"]}], ")"}], TraditionalForm]]],
 " appears with multiplicity two."
}], "Text",
 CellChangeTimes->{{3.9198242897002645`*^9, 3.9198243029190273`*^9}, {
  3.9198249312713757`*^9, 3.9198249315213785`*^9}, {3.9198252180715175`*^9, 
  3.9198252226027603`*^9}, {3.919825669461671*^9, 3.919825671399171*^9}, {
  3.9198468380920997`*^9, 3.9198468395152655`*^9}, {3.9198468991165724`*^9, 
  3.9198469045663996`*^9}, {3.919847231869381*^9, 3.91984723388278*^9}, {
  3.9204546589814672`*^9, 3.920454660247098*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Case ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Alpha]", "5"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsection",
 CellChangeTimes->{{3.919825305613041*^9, 3.919825315323022*^9}, {
  3.9198274995146713`*^9, 3.919827499608398*^9}, {3.919846505887182*^9, 
  3.919846506087306*^9}, {3.919846956260351*^9, 3.919846956346802*^9}, {
  3.919847294132157*^9, 3.9198472995533*^9}}],

Cell[TextData[{
 "The semisimple part of the Levi factor is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["D", "5"], "\[CirclePlus]", 
    SubscriptBox["A", "2"]}], TraditionalForm]]],
 ".\nThe concrete identification is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Alpha]", "1"], ",", 
       SubscriptBox["\[Alpha]", "2"], ",", 
       SubscriptBox["\[Alpha]", "3"], ",", 
       SubscriptBox["\[Alpha]", "4"], ",", 
       SubscriptBox["\[Alpha]", "8"]}], ")"}], "\[Union]", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Alpha]", "6"], ",", 
       SubscriptBox["\[Alpha]", "7"]}], ")"}]}], "\[LeftRightArrow]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Alpha]", "1"], ",", 
       SubscriptBox["\[Alpha]", "2"], ",", 
       SubscriptBox["\[Alpha]", "3"], ",", 
       SubscriptBox["\[Alpha]", "4"], ",", 
       SubscriptBox["\[Alpha]", "5"]}], ")"}], "\[Union]", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Alpha]", "1"], ",", 
       SubscriptBox["\[Alpha]", "2"]}], ")"}]}]}], TraditionalForm]]],
 "."
}], "Text",
 CellChangeTimes->{{3.919824029664419*^9, 3.919824055023828*^9}, {
  3.919824334282141*^9, 3.9198243968389883`*^9}, {3.919824978018074*^9, 
  3.919824978065011*^9}, {3.919825012374878*^9, 3.9198250459384575`*^9}, {
  3.9198253332292852`*^9, 3.9198254000616245`*^9}, {3.9198273264955454`*^9, 
  3.9198273897589216`*^9}, {3.919846065636262*^9, 3.919846117223386*^9}, {
  3.9198463556059523`*^9, 3.919846475838048*^9}, {3.919846527135186*^9, 
  3.91984657098361*^9}, {3.91984696584807*^9, 3.9198470183465433`*^9}, {
  3.9198473754386797`*^9, 3.91984743107197*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"Weight", "[", "E8", "]"}], "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"Weight", "[", "E8", "]"}], "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQAWIQzSdzeW6FyVvHWftzFoLouzdPrwbRVyJj14DofXeE
ToDoQzEPToHomXtmXwLRP/xtr4Pon0Ji90E0z+RkMF3RLSRaCaSTujvEQXQi
d740iE7ojpYD0bcrmBxB9I0fy5xA9IotTz1BdPWWbi8QvcfkbCCIXr4lNgRE
pzlu8qsC0vGOu8D0SwebCDB9wCYSRCvy/5jdDKSD195ZBKI3eestB9Frtjit
ANE/RGsugWit9omXQfSKRIVbIPrbopdgWiaUL32N6VtHqatqGSC6TXVOIYie
vHRWEYiWe6HfAaI9XnwF01IvDvWD6HfPvSeAaABkNqDH
  "]],

Cell[TextData[{
 "These correspond to the highest weights ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Lambda]", "1"], "=", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Omega]", "5"], ",", 
      SubscriptBox["\[Omega]", "2"]}], ")"}]}], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Lambda]", "3"], "=", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Omega]", "4"], ",", "0"}], ")"}]}], TraditionalForm]]],
 "."
}], "Text",
 CellChangeTimes->{{3.919824183853834*^9, 3.9198242465890946`*^9}, {
  3.9198248675113597`*^9, 3.919824894198861*^9}, {3.9198251613527775`*^9, 
  3.919825187837101*^9}, {3.9198256004282875`*^9, 3.919825635522053*^9}, {
  3.9198275767892203`*^9, 3.9198275779298606`*^9}, {3.919827691523548*^9, 
  3.9198277046016455`*^9}, {3.9198278077458105`*^9, 3.9198278078395615`*^9}, {
  3.9198467379293346`*^9, 3.919846764579115*^9}, {3.9198471593030624`*^9, 
  3.919847193864987*^9}, {3.9204545872627096`*^9, 3.920454614872053*^9}, {
  3.920454806981429*^9, 3.9204548569620247`*^9}, {3.9204549153090167`*^9, 
  3.9204549189183884`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "1", "]"}], "=", 
   RowBox[{"ProductIrrep", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Irrep", "[", "D", "]"}], "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "]"}], ",", 
     RowBox[{
      RowBox[{"Irrep", "[", "A", "]"}], "[", 
      RowBox[{"0", ",", "1"}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9181023973393283`*^9, 3.9181024453073997`*^9}, {
   3.9181139809224586`*^9, 3.9181139820740075`*^9}, {3.919824273840895*^9, 
   3.919824279372154*^9}, 3.9198248550859213`*^9, {3.9198249044019856`*^9, 
   3.919824918714486*^9}, {3.9198251934621367`*^9, 3.9198252099308643`*^9}, {
   3.919825643725182*^9, 3.919825659084558*^9}, {3.919827466572011*^9, 
   3.919827467743908*^9}, {3.919827739123267*^9, 3.919827740154504*^9}, {
   3.9198278173239503`*^9, 3.9198278239801855`*^9}, {3.9198467724322457`*^9, 
   3.919846778637806*^9}, {3.9198468916175594`*^9, 3.9198468918916917`*^9}, {
   3.9198472041429996`*^9, 3.9198472216684875`*^9}, {3.9204546265439606`*^9, 
   3.9204546395127125`*^9}, {3.9204549282933826`*^9, 3.9204549388090076`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DecomposeProduct", "[", 
   RowBox[{
    RowBox[{"V", "[", "1", "]"}], ",", 
    RowBox[{"V", "[", "1", "]"}], ",", 
    RowBox[{"V", "[", "1", "]"}]}], "]"}], "//", "StandardForm"}]], "Input"],

Cell[BoxData[
 TagBox[
  RowBox[{
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(00010)\"\>", ",", "\<\"(00)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"4", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(00010)\"\>", ",", "\<\"(11)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(00010)\"\>", ",", "\<\"(03)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"3", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(10001)\"\>", ",", "\<\"(00)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"6", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(10001)\"\>", ",", "\<\"(11)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"3", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(10001)\"\>", ",", "\<\"(03)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"(", "\<\"(01010)\"\>", ",", "\<\"(00)\"\>", ")"}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(01010)\"\>", ",", "\<\"(11)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"(", "\<\"(01010)\"\>", ",", "\<\"(03)\"\>", ")"}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"(", "\<\"(00003)\"\>", ",", "\<\"(00)\"\>", ")"}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(00003)\"\>", ",", "\<\"(11)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"(", "\<\"(00003)\"\>", ",", "\<\"(03)\"\>", ")"}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(00101)\"\>", ",", "\<\"(00)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"4", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(00101)\"\>", ",", "\<\"(11)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(00101)\"\>", ",", "\<\"(03)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm]}],
  DisplayForm]], "Output",
 CellChangeTimes->{3.920454647215825*^9, 3.9204549434027233`*^9, 
  3.9224278410626416`*^9, 3.923370211546055*^9}]
}, Open  ]],

Cell[TextData[{
 "We see that ",
 Cell[BoxData[
  FormBox[
   RowBox[{"V", "(", 
    RowBox[{
     SubscriptBox["\[Omega]", "4"], ",", "0"}], ")"}], TraditionalForm]]],
 " appears with multiplicity two."
}], "Text",
 CellChangeTimes->{{3.9198242897002645`*^9, 3.9198243029190273`*^9}, {
  3.9198249312713757`*^9, 3.9198249315213785`*^9}, {3.9198252180715175`*^9, 
  3.9198252226027603`*^9}, {3.919825669461671*^9, 3.919825671399171*^9}, {
  3.9198468380920997`*^9, 3.9198468395152655`*^9}, {3.9198468991165724`*^9, 
  3.9198469045663996`*^9}, {3.919847231869381*^9, 3.91984723388278*^9}, {
  3.9204546589814672`*^9, 3.920454660247098*^9}, {3.9204549527469807`*^9, 
  3.9204549554032*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Case ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Alpha]", "6"], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.919825913958304*^9, 3.9198259358295994`*^9}}],

Cell[TextData[{
 "The semisimple part of the Levi factor is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["E", "6"], "\[CirclePlus]", 
    SubscriptBox["A", "1"]}], TraditionalForm]]],
 ".\nThe concrete identification is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Alpha]", "1"], ",", 
       SubscriptBox["\[Alpha]", "2"], ",", 
       SubscriptBox["\[Alpha]", "3"], ",", 
       SubscriptBox["\[Alpha]", "4"], ",", 
       SubscriptBox["\[Alpha]", "5"], ",", 
       SubscriptBox["\[Alpha]", "8"]}], ")"}], "\[Union]", 
     RowBox[{"(", 
      SubscriptBox["\[Alpha]", "7"], ")"}]}], "\[LeftRightArrow]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Alpha]", "1"], ",", 
       SubscriptBox["\[Alpha]", "2"], ",", 
       SubscriptBox["\[Alpha]", "3"], ",", 
       SubscriptBox["\[Alpha]", "4"], ",", 
       SubscriptBox["\[Alpha]", "5"], ",", 
       SubscriptBox["\[Alpha]", "6"]}], ")"}], "\[Union]", 
     RowBox[{"(", 
      SubscriptBox["\[Alpha]", "1"], ")"}]}]}], TraditionalForm]]],
 "."
}], "Text",
 CellChangeTimes->{{3.919824029664419*^9, 3.919824055023828*^9}, {
  3.919824334282141*^9, 3.9198243968389883`*^9}, {3.919824978018074*^9, 
  3.919824978065011*^9}, {3.919825012374878*^9, 3.9198250459384575`*^9}, {
  3.919825939923333*^9, 3.919825940017136*^9}, {3.9198259768848763`*^9, 
  3.9198260224552665`*^9}, {3.9224280075913568`*^9, 3.922428083346507*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"Weight", "[", "E8", "]"}], "[", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"Weight", "[", "E8", "]"}], "[", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
     "0"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9198241105971746`*^9, 3.919824139398389*^9}, {
  3.9198242223703446`*^9, 3.9198242269172153`*^9}, {3.919824448589446*^9, 
  3.919824471011323*^9}, {3.919824532866772*^9, 3.919824569916012*^9}, {
  3.919824632689816*^9, 3.9198246351117*^9}, {3.919825064579525*^9, 
  3.9198250842670145`*^9}, {3.919825115470139*^9, 3.9198251388607635`*^9}, {
  3.919826038174443*^9, 3.9198260625807104`*^9}, {3.9198260950963144`*^9, 
  3.9198261120806894`*^9}, {3.9198261725533423`*^9, 3.9198261790220923`*^9}, {
  3.9198452209269395`*^9, 3.9198452211587114`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AlphaBasis", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Lambda]", "[", "1", "]"}], ",", 
    RowBox[{"\[Lambda]", "[", "3", "]"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.9198241417197757`*^9, 3.9198241580725985`*^9}, 
   3.919845223583791*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FormBox["\<\"(2, 3, 4, 3, 2, 1, 1, 2)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(2, 4, 6, 5, 4, 3, 2, 3)\"\>",
     TraditionalForm]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9198241497510014`*^9, 3.9198241586194324`*^9}, 
   3.9198242282765565`*^9, {3.9198245407990737`*^9, 3.9198245727205143`*^9}, 
   3.9198246380707893`*^9, 3.9198249255994673`*^9, 3.919825142633977*^9, 
   3.919825214071499*^9, 3.9198261884595847`*^9, 3.919826342889491*^9, 
   3.9198452330630856`*^9, 3.92045422562432*^9, 3.9224278411094904`*^9, 
   3.92337021158963*^9}]
}, Open  ]],

Cell[TextData[{
 "These correspond to the highest weights ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Lambda]", "1"], "=", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Omega]", "1"], ",", 
      SubscriptBox["\[Omega]", "1"]}], ")"}]}], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Lambda]", "3"], "=", 
    RowBox[{"(", 
     RowBox[{"0", ",", 
      SubscriptBox["\[Omega]", "1"]}], ")"}]}], TraditionalForm]]],
 "."
}], "Text",
 CellChangeTimes->{{3.919824183853834*^9, 3.9198242465890946`*^9}, {
  3.9198248675113597`*^9, 3.919824894198861*^9}, {3.9198251613527775`*^9, 
  3.919825187837101*^9}, {3.9198262549993896`*^9, 3.9198263051713114`*^9}, {
  3.9224279870132303`*^9, 3.922427987231981*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "1", "]"}], "=", 
   RowBox[{"ProductIrrep", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Irrep", "[", "E6", "]"}], "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}], 
     ",", 
     RowBox[{
      RowBox[{"Irrep", "[", "A", "]"}], "[", "1", "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9181023973393283`*^9, 3.9181024453073997`*^9}, {
   3.9181139809224586`*^9, 3.9181139820740075`*^9}, {3.919824273840895*^9, 
   3.919824279372154*^9}, 3.9198248550859213`*^9, {3.9198249044019856`*^9, 
   3.919824918714486*^9}, {3.9198251934621367`*^9, 3.9198252099308643`*^9}, {
   3.9198263203082275`*^9, 3.9198263388238335`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DecomposeProduct", "[", 
   RowBox[{
    RowBox[{"V", "[", "1", "]"}], ",", 
    RowBox[{"V", "[", "1", "]"}], ",", 
    RowBox[{"V", "[", "1", "]"}]}], "]"}], "//", "StandardForm"}]], "Input",
 CellChangeTimes->{{3.918114003682579*^9, 3.9181140045218487`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(000000)\"\>", ",", "\<\"(1)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"(", "\<\"(000000)\"\>", ",", "\<\"(3)\"\>", ")"}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"4", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(000001)\"\>", ",", "\<\"(1)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(000001)\"\>", ",", "\<\"(3)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"6", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(100010)\"\>", ",", "\<\"(1)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"3", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(100010)\"\>", ",", "\<\"(3)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(001000)\"\>", ",", "\<\"(1)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"(", "\<\"(001000)\"\>", ",", "\<\"(3)\"\>", ")"}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(300000)\"\>", ",", "\<\"(1)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"(", "\<\"(300000)\"\>", ",", "\<\"(3)\"\>", ")"}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"4", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(110000)\"\>", ",", "\<\"(1)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{"(", "\<\"(110000)\"\>", ",", "\<\"(3)\"\>", ")"}],
        DisplayForm],
       StandardForm],
      Format[#, StandardForm]& ]}],
    DisplayForm]}],
  DisplayForm]], "Output",
 CellChangeTimes->{
  3.9181140049598875`*^9, 3.9197625957167096`*^9, 3.919824282512738*^9, {
   3.9198245408302984`*^9, 3.919824572751762*^9}, 3.9198246380864162`*^9, 
   3.919824925865117*^9, 3.919825142712102*^9, 3.9198252141496286`*^9, 
   3.919826188553333*^9, 3.919826343170719*^9, 3.9198452331045732`*^9, 
   3.920454225713854*^9, 3.922427841172016*^9, 3.9233702116745157`*^9}]
}, Open  ]],

Cell[TextData[{
 "We see that ",
 Cell[BoxData[
  FormBox[
   RowBox[{"V", "(", 
    RowBox[{"0", ",", 
     SubscriptBox["\[Omega]", "1"]}], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " appears with multiplicity two."
}], "Text",
 CellChangeTimes->{{3.9198242897002645`*^9, 3.9198243029190273`*^9}, {
  3.9198249312713757`*^9, 3.9198249315213785`*^9}, {3.9198252180715175`*^9, 
  3.9198252226027603`*^9}, {3.919826352639505*^9, 3.9198263528582277`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Case ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Alpha]", "8"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsection",
 CellChangeTimes->{{3.919825913958304*^9, 3.9198259358295994`*^9}, {
  3.9198263941551313`*^9, 3.919826394405135*^9}}],

Cell[TextData[{
 "The semisimple part of the Levi factor is ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "7"], TraditionalForm]]],
 ".\nThe concrete identification is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Alpha]", "1"], ",", 
      SubscriptBox["\[Alpha]", "2"], ",", 
      SubscriptBox["\[Alpha]", "3"], ",", 
      SubscriptBox["\[Alpha]", "4"], ",", 
      SubscriptBox["\[Alpha]", "5"], ",", 
      SubscriptBox["\[Alpha]", "6"], ",", 
      SubscriptBox["\[Alpha]", "7"]}], ")"}], "\[LeftRightArrow]", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Alpha]", "1"], ",", 
      SubscriptBox["\[Alpha]", "2"], ",", 
      SubscriptBox["\[Alpha]", "3"], ",", 
      SubscriptBox["\[Alpha]", "4"], ",", 
      SubscriptBox["\[Alpha]", "5"], ",", 
      SubscriptBox["\[Alpha]", "6"], ",", 
      SubscriptBox["\[Alpha]", "7"]}], ")"}]}], TraditionalForm]]],
 "."
}], "Text",
 CellChangeTimes->{{3.919824029664419*^9, 3.919824055023828*^9}, {
  3.919824334282141*^9, 3.9198243968389883`*^9}, {3.919824978018074*^9, 
  3.919824978065011*^9}, {3.919825012374878*^9, 3.9198250459384575`*^9}, {
  3.919825939923333*^9, 3.919825940017136*^9}, {3.9198259768848763`*^9, 
  3.9198260224552665`*^9}, {3.9198263963426313`*^9, 3.9198264237251105`*^9}, {
  3.92242813789334*^9, 3.92242816737588*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"Weight", "[", "E8", "]"}], "[", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"Weight", "[", "E8", "]"}], "[", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
     "0"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9198241105971746`*^9, 3.919824139398389*^9}, {
  3.9198242223703446`*^9, 3.9198242269172153`*^9}, {3.919824448589446*^9, 
  3.919824471011323*^9}, {3.919824532866772*^9, 3.919824569916012*^9}, {
  3.919824632689816*^9, 3.9198246351117*^9}, {3.919825064579525*^9, 
  3.9198250842670145`*^9}, {3.919825115470139*^9, 3.9198251388607635`*^9}, {
  3.919826038174443*^9, 3.9198260625807104`*^9}, {3.9198260950963144`*^9, 
  3.9198261120806894`*^9}, {3.9198261725533423`*^9, 3.9198261790220923`*^9}, {
  3.9198264657002172`*^9, 3.9198264718096066`*^9}, {3.919826530951111*^9, 
  3.9198265376542645`*^9}, {3.9198452269437714`*^9, 3.9198452273057737`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AlphaBasis", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Lambda]", "[", "1", "]"}], ",", 
    RowBox[{"\[Lambda]", "[", "3", "]"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.9198241417197757`*^9, 3.9198241580725985`*^9}, 
   3.919845230447412*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FormBox["\<\"(1, 2, 3, 3, 3, 2, 1, 1)\"\>",
     TraditionalForm], ",", 
    FormBox["\<\"(2, 4, 6, 5, 4, 3, 2, 3)\"\>",
     TraditionalForm]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9198241497510014`*^9, 3.9198241586194324`*^9}, 
   3.9198242282765565`*^9, {3.9198245407990737`*^9, 3.9198245727205143`*^9}, 
   3.9198246380707893`*^9, 3.9198249255994673`*^9, 3.919825142633977*^9, 
   3.919825214071499*^9, 3.9198261884595847`*^9, 3.919826342889491*^9, 
   3.91982654484893*^9, {3.9198266250785728`*^9, 3.9198266574769025`*^9}, 
   3.919826882699195*^9, 3.9198452331608877`*^9, 3.920454225773863*^9, 
   3.9224278412657413`*^9, 3.9233702117251673`*^9}]
}, Open  ]],

Cell[TextData[{
 "These correspond to the highest weights ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Lambda]", "1"], "=", 
    SubscriptBox["\[Omega]", "5"]}], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Lambda]", "3"], "=", 
    SubscriptBox["\[Omega]", "7"]}], TraditionalForm]]],
 "."
}], "Text",
 CellChangeTimes->{{3.919824183853834*^9, 3.9198242465890946`*^9}, {
  3.9198248675113597`*^9, 3.919824894198861*^9}, {3.9198251613527775`*^9, 
  3.919825187837101*^9}, {3.9198262549993896`*^9, 3.9198263051713114`*^9}, {
  3.9198265632083254`*^9, 3.9198265987708406`*^9}, {3.922427952513203*^9, 
  3.922427953497612*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"Irrep", "[", "A", "]"}], "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}],
     "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9181023973393283`*^9, 3.9181024453073997`*^9}, {
   3.9181139809224586`*^9, 3.9181139820740075`*^9}, {3.919824273840895*^9, 
   3.919824279372154*^9}, 3.9198248550859213`*^9, {3.9198249044019856`*^9, 
   3.919824918714486*^9}, {3.9198251934621367`*^9, 3.9198252099308643`*^9}, {
   3.9198263203082275`*^9, 3.9198263388238335`*^9}, {3.9198266054114656`*^9, 
   3.9198266546777487`*^9}, {3.919826878930069*^9, 3.9198268803363113`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DecomposeProduct", "[", 
   RowBox[{
    RowBox[{"V", "[", "1", "]"}], ",", 
    RowBox[{"V", "[", "1", "]"}], ",", 
    RowBox[{"V", "[", "1", "]"}]}], "]"}], "//", "StandardForm"}]], "Input",
 CellChangeTimes->{{3.918114003682579*^9, 3.9181140045218487`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{
   TagBox[
    RowBox[{"2", "\<\"(0000001)\"\>"}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"3", "\<\"(1000010)\"\>"}],
    DisplayForm], "+", "\<\"(1000002)\"\>", "+", 
   TagBox[
    RowBox[{"4", "\<\"(0100100)\"\>"}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", "\<\"(0011000)\"\>"}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", "\<\"(0100011)\"\>"}],
    DisplayForm], "+", "\<\"(0002001)\"\>", "+", "\<\"(0000300)\"\>", 
   "+", "\<\"(0010020)\"\>", "+", 
   TagBox[
    RowBox[{"3", "\<\"(0010101)\"\>"}],
    DisplayForm], "+", 
   TagBox[
    RowBox[{"2", "\<\"(0001110)\"\>"}],
    DisplayForm]}],
  DisplayForm]], "Output",
 CellChangeTimes->{
  3.9181140049598875`*^9, 3.9197625957167096`*^9, 3.919824282512738*^9, {
   3.9198245408302984`*^9, 3.919824572751762*^9}, 3.9198246380864162`*^9, 
   3.919824925865117*^9, 3.919825142712102*^9, 3.9198252141496286`*^9, 
   3.919826188553333*^9, 3.919826343170719*^9, 3.9198265448958054`*^9, {
   3.9198266251254187`*^9, 3.9198266575706253`*^9}, 3.9198268827929554`*^9, 
   3.9198452331917133`*^9, 3.920454225838292*^9, 3.92242784132824*^9, 
   3.923370211808044*^9}]
}, Open  ]],

Cell[TextData[{
 "We see that ",
 Cell[BoxData[
  FormBox[
   RowBox[{"V", "(", 
    SubscriptBox["\[Omega]", "7"], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " appears with multiplicity two."
}], "Text",
 CellChangeTimes->{{3.9198242897002645`*^9, 3.9198243029190273`*^9}, {
  3.9198249312713757`*^9, 3.9198249315213785`*^9}, {3.9198252180715175`*^9, 
  3.9198252226027603`*^9}, {3.919826352639505*^9, 3.9198263528582277`*^9}, {
  3.91982667416441*^9, 3.9198266751332207`*^9}, {3.9198268896835814`*^9, 
  3.9198268948398285`*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{938, 553},
WindowMargins->{{5, Automatic}, {25, Automatic}},
CommonDefaultFormatTypes->{"Output"->TraditionalForm},
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 94, 1, 63, "Section"],
Cell[677, 25, 1579, 45, 129, "Text"],
Cell[CellGroupData[{
Cell[2281, 74, 119, 2, 30, "Input"],
Cell[CellGroupData[{
Cell[2425, 80, 280, 4, 23, "Print"],
Cell[2708, 86, 294, 4, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[3063, 97, 263, 8, 63, "Section"],
Cell[CellGroupData[{
Cell[3351, 109, 137, 2, 30, "Input"],
Cell[3491, 113, 1468, 30, 117, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4996, 148, 170, 3, 30, "Input"],
Cell[5169, 153, 204, 3, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5410, 161, 137, 2, 30, "Input"],
Cell[5550, 165, 2044, 63, 38, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7631, 233, 172, 3, 30, "Input"],
Cell[7806, 238, 576, 17, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8419, 260, 225, 7, 43, "Subsection"],
Cell[8647, 269, 625, 19, 51, "Text"],
Cell[9275, 290, 632, 16, 50, "Input"],
Cell[CellGroupData[{
Cell[9932, 310, 284, 7, 30, "Input"],
Cell[10219, 319, 395, 10, 30, "Output"]
}, Open  ]],
Cell[10629, 332, 480, 16, 30, "Text"],
Cell[11112, 350, 331, 8, 30, "Input"],
Cell[CellGroupData[{
Cell[11468, 362, 296, 7, 30, "Input"],
Cell[11767, 371, 335, 9, 44, "Output"]
}, Open  ]],
Cell[12117, 383, 292, 9, 32, "Text"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[12458, 398, 266, 8, 63, "Section"],
Cell[CellGroupData[{
Cell[12749, 410, 137, 2, 30, "Input"],
Cell[12889, 414, 1961, 40, 69, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14887, 459, 223, 4, 30, "Input"],
Cell[15113, 465, 344, 6, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15494, 476, 185, 3, 30, "Input"],
Cell[15682, 481, 8179, 252, 92, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23898, 738, 172, 3, 30, "Input"],
Cell[24073, 743, 1884, 55, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25994, 803, 225, 7, 43, "Subsection"],
Cell[26222, 812, 1126, 32, 51, "Text"],
Cell[27351, 846, 771, 19, 50, "Input"],
Cell[CellGroupData[{
Cell[28147, 869, 284, 7, 30, "Input"],
Cell[28434, 878, 511, 11, 30, "Output"]
}, Open  ]],
Cell[28960, 892, 691, 23, 32, "Text"],
Cell[29654, 917, 572, 14, 30, "Input"],
Cell[CellGroupData[{
Cell[30251, 935, 296, 7, 30, "Input"],
Cell[30550, 944, 3129, 120, 64, "Output"]
}, Open  ]],
Cell[33694, 1067, 371, 11, 32, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34102, 1083, 276, 8, 43, "Subsection"],
Cell[34381, 1093, 1078, 32, 51, "Text"],
Cell[35462, 1127, 915, 20, 50, "Input"],
Cell[CellGroupData[{
Cell[36402, 1151, 284, 7, 30, "Input"],
Cell[36689, 1160, 637, 13, 30, "Output"]
}, Open  ]],
Cell[37341, 1176, 814, 25, 32, "Text"],
Cell[38158, 1203, 675, 16, 30, "Input"],
Cell[CellGroupData[{
Cell[38858, 1223, 296, 7, 30, "Input"],
Cell[39157, 1232, 1549, 55, 44, "Output"]
}, Open  ]],
Cell[40721, 1290, 424, 12, 32, "Text"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[41194, 1308, 317, 9, 63, "Section"],
Cell[CellGroupData[{
Cell[41536, 1321, 137, 2, 30, "Input"],
Cell[41676, 1325, 2524, 50, 142, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44237, 1380, 273, 5, 30, "Input"],
Cell[44513, 1387, 422, 7, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44972, 1399, 236, 4, 30, "Input"],
Cell[45211, 1405, 12977, 393, 173, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58225, 1803, 225, 4, 30, "Input"],
Cell[58453, 1809, 2956, 80, 88, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61446, 1894, 222, 7, 43, "Subsection"],
Cell[61671, 1903, 1448, 41, 51, "Text"],
Cell[63122, 1946, 909, 21, 50, "Input"],
Cell[CellGroupData[{
Cell[64056, 1971, 284, 7, 30, "Input"],
Cell[64343, 1980, 569, 12, 30, "Output"]
}, Open  ]],
Cell[64927, 1995, 835, 25, 32, "Text"],
Cell[65765, 2022, 729, 18, 30, "Input"],
Cell[CellGroupData[{
Cell[66519, 2044, 296, 7, 30, "Input"],
Cell[66818, 2053, 4658, 179, 102, "Output"]
}, Open  ]],
Cell[71491, 2235, 434, 12, 32, "Text"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[71974, 2253, 365, 9, 63, "Section"],
Cell[CellGroupData[{
Cell[72364, 2266, 135, 2, 30, "Input"],
Cell[72502, 2270, 2815, 55, 122, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75354, 2330, 321, 5, 30, "Input"],
Cell[75678, 2337, 501, 8, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76216, 2350, 286, 4, 30, "Input"],
Cell[76505, 2356, 22999, 689, 335, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99541, 3050, 274, 5, 30, "Input"],
Cell[99818, 3057, 5182, 136, 164, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[105037, 3198, 221, 7, 43, "Subsection"],
Cell[105261, 3207, 1515, 40, 51, "Text"],
Cell[106779, 3249, 1085, 23, 50, "Input"],
Cell[CellGroupData[{
Cell[107889, 3276, 282, 7, 30, "Input"],
Cell[108174, 3285, 694, 14, 30, "Output"]
}, Open  ]],
Cell[108883, 3302, 886, 26, 32, "Text"],
Cell[109772, 3330, 755, 17, 30, "Input"],
Cell[CellGroupData[{
Cell[110552, 3351, 296, 7, 30, "Input"],
Cell[110851, 3360, 3341, 122, 83, "Output"]
}, Open  ]],
Cell[114207, 3485, 470, 12, 32, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114714, 3502, 272, 8, 43, "Subsection"],
Cell[114989, 3512, 1608, 44, 51, "Text"],
Cell[116600, 3558, 1153, 25, 50, "Input"],
Cell[CellGroupData[{
Cell[117778, 3587, 282, 7, 30, "Input"],
Cell[118063, 3596, 771, 15, 30, "Output"]
}, Open  ]],
Cell[118849, 3614, 974, 28, 32, "Text"],
Cell[119826, 3644, 885, 20, 30, "Input"],
Cell[CellGroupData[{
Cell[120736, 3668, 296, 7, 30, "Input"],
Cell[121035, 3677, 4827, 181, 102, "Output"]
}, Open  ]],
Cell[125877, 3861, 563, 14, 32, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126477, 3880, 272, 8, 43, "Subsection"],
Cell[126752, 3890, 1549, 42, 51, "Text"],
Cell[128304, 3934, 1135, 24, 50, "Input"],
Cell[CellGroupData[{
Cell[129464, 3962, 282, 7, 30, "Input"],
Cell[129749, 3971, 749, 14, 30, "Output"]
}, Open  ]],
Cell[130513, 3988, 938, 26, 32, "Text"],
Cell[131454, 4016, 869, 18, 30, "Input"],
Cell[CellGroupData[{
Cell[132348, 4038, 296, 7, 30, "Input"],
Cell[132647, 4047, 4071, 149, 83, "Output"]
}, Open  ]],
Cell[136733, 4199, 470, 12, 32, "Text"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[137252, 4217, 365, 9, 63, "Section"],
Cell[CellGroupData[{
Cell[137642, 4230, 137, 2, 30, "Input"],
Cell[137782, 4234, 3090, 59, 142, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[140909, 4298, 321, 5, 30, "Input"],
Cell[141233, 4305, 494, 8, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[141764, 4318, 283, 4, 30, "Input"],
Cell[142050, 4324, 44139, 1314, 659, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[186226, 5643, 278, 5, 30, "Input"],
Cell[186507, 5650, 9710, 249, 354, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[196254, 5904, 321, 9, 43, "Subsection"],
Cell[196578, 5915, 1649, 43, 51, "Text"],
Cell[198230, 5960, 1278, 26, 50, "Input"],
Cell[CellGroupData[{
Cell[199533, 5990, 282, 7, 30, "Input"],
Cell[199818, 5999, 783, 15, 30, "Output"]
}, Open  ]],
Cell[200616, 6017, 1022, 28, 32, "Text"],
Cell[201641, 6047, 971, 19, 30, "Input"],
Cell[CellGroupData[{
Cell[202637, 6070, 296, 7, 30, "Input"],
Cell[202936, 6079, 3453, 124, 83, "Output"]
}, Open  ]],
Cell[206404, 6206, 608, 15, 32, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[207049, 6226, 367, 9, 43, "Subsection"],
Cell[207419, 6237, 1842, 48, 51, "Text"],
Cell[209264, 6287, 1377, 27, 50, "Input"],
Cell[CellGroupData[{
Cell[210666, 6318, 282, 7, 30, "Input"],
Cell[210951, 6327, 807, 15, 30, "Output"]
}, Open  ]],
Cell[211773, 6345, 1126, 30, 32, "Text"],
Cell[212902, 6377, 1105, 23, 30, "Input"],
Cell[CellGroupData[{
Cell[214032, 6404, 296, 7, 30, "Input"],
Cell[214331, 6413, 4939, 182, 102, "Output"]
}, Open  ]],
Cell[219285, 6598, 663, 15, 32, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[219985, 6618, 418, 10, 43, "Subsection"],
Cell[220406, 6630, 1781, 46, 51, "Text"],
Cell[222190, 6678, 1479, 29, 50, "Input"],
Cell[CellGroupData[{
Cell[223694, 6711, 282, 7, 30, "Input"],
Cell[223979, 6720, 877, 16, 30, "Output"]
}, Open  ]],
Cell[224871, 6739, 1055, 27, 32, "Text"],
Cell[225929, 6768, 1089, 21, 30, "Input"],
Cell[CellGroupData[{
Cell[227043, 6793, 228, 6, 30, "Input"],
Cell[227274, 6801, 3667, 143, 83, "Output"]
}, Open  ]],
Cell[230956, 6947, 671, 15, 32, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[231664, 6967, 414, 10, 43, "Subsection"],
Cell[232081, 6979, 1716, 44, 51, "Text"],
Cell[233800, 7025, 952, 24, 50, "Input"],
Cell[234755, 7051, 1126, 28, 32, "Text"],
Cell[235884, 7081, 1139, 21, 30, "Input"],
Cell[CellGroupData[{
Cell[237048, 7106, 228, 6, 30, "Input"],
Cell[237279, 7114, 3251, 127, 83, "Output"]
}, Open  ]],
Cell[240545, 7244, 688, 15, 32, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[241270, 7264, 190, 6, 43, "Subsection"],
Cell[241463, 7272, 1482, 39, 51, "Text"],
Cell[242948, 7313, 1115, 24, 50, "Input"],
Cell[CellGroupData[{
Cell[244088, 7341, 282, 7, 30, "Input"],
Cell[244373, 7350, 629, 13, 30, "Output"]
}, Open  ]],
Cell[245017, 7366, 771, 23, 32, "Text"],
Cell[245791, 7391, 726, 17, 30, "Input"],
Cell[CellGroupData[{
Cell[246542, 7412, 296, 7, 30, "Input"],
Cell[246841, 7421, 2934, 108, 64, "Output"]
}, Open  ]],
Cell[249790, 7532, 472, 12, 32, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[250299, 7549, 274, 8, 43, "Subsection"],
Cell[250576, 7559, 1358, 34, 51, "Text"],
Cell[251937, 7595, 1218, 25, 50, "Input"],
Cell[CellGroupData[{
Cell[253180, 7624, 282, 7, 30, "Input"],
Cell[253465, 7633, 730, 14, 30, "Output"]
}, Open  ]],
Cell[254210, 7650, 683, 19, 30, "Text"],
Cell[254896, 7671, 695, 13, 30, "Input"],
Cell[CellGroupData[{
Cell[255616, 7688, 296, 7, 30, "Input"],
Cell[255915, 7697, 1177, 33, 64, "Output"]
}, Open  ]],
Cell[257107, 7733, 549, 13, 32, "Text"]
}, Open  ]]
}, Open  ]]
}
]
*)


